Multipolar gravitational waveforms for spinning binary black holes and their impact on source characterization

In the last five years, gravitational-wave astronomy has gone from a purely theoretical field into a thriving experimental science. Many gravitational-wave signals, emitted by stellar-mass binary black holes and binary neutron stars, have been detected, and many more are expected in the future. The observation of the gravitational-wave signals from these systems, and the characterization of their sources, heavily relies on the precise models for the emitted gravitational waveforms. In this thesis, I present an updated version of the waveform models for spinning binary black holes within the effective-one-body formalism. The novelty of the waveform models presented in this work is the inclusion of beyond-quadupolar terms in the waveforms emitted by spinning binary black holes. I first construct the model in the simplified case of black holes with spins aligned with the orbital angular momentum of the binary, then I extend it to the case of generic spin orientations. The measurement of the source properties of a binary system emitting gravitational waves requires to compute $\mathcal{O}(10^7-10^9)$ different waveforms. Since the waveform models mentioned before can require $\mathcal{O}(1-10)$s to generate a single waveform, they can be difficult to use in data-analysis studies. To overcome this obstacle, I use the reduced-order-modeling technique to develop a faster version of the waveform model for black holes with spins aligned to the orbital angular momentum of the binary. The waveform models developed in this thesis have been used by the LIGO and Virgo collaborations for the inference of the source parameters of the gravitational-wave signals detected during the second and third observing runs (O2 and O3) of the LIGO and Virgo detectors. Here, I present a study on the source properties of the signals GW170729 and GW190412, for which I have been directly involved in the analysis.

==> tables/all_nr_table.nb <==
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Generate a ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"L", 
     StyleBox[
      AdjustmentBox["A",
       BoxBaselineShift->-0.4,
       BoxMargins->{{-0.5, -0.3}, {0, 0}}],
      FontSize->Smaller], "T", 
     AdjustmentBox["E",
      BoxBaselineShift->0.5,
      BoxMargins->{{-0.3, 0}, {0, 0}}], "X"}],
    SingleLetterItalics->False], TraditionalForm]]],
 " table for a set of SXS format waveforms"
}], "Title"],

Cell[CellGroupData[{

Cell["Definitions", "Section"],

Cell[BoxData[
 RowBox[{"<<", "SimulationTools`"}]], "Input"],

Cell["BAMq8s85s85", "Text"],

Cell[CellGroupData[{

Cell[BoxData["idMap"], "Input"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"AS_001\"\>", "\[Rule]", "\<\"SXS:BBH:0610\"\>"}], ",", 
   RowBox[{"\<\"AS_002\"\>", "\[Rule]", "\<\"SXS:BBH:0611\"\>"}], ",", 
   RowBox[{"\<\"AS_003\"\>", "\[Rule]", "\<\"SXS:BBH:0612\"\>"}], ",", 
   RowBox[{"\<\"AS_004\"\>", "\[Rule]", "\<\"SXS:BBH:0613\"\>"}], ",", 
   RowBox[{"\<\"AS_006\"\>", "\[Rule]", "\<\"SXS:BBH:0614\"\>"}], ",", 
   RowBox[{"\<\"AS_007\"\>", "\[Rule]", "\<\"SXS:BBH:0615\"\>"}], ",", 
   RowBox[{"\<\"AS_008\"\>", "\[Rule]", "\<\"SXS:BBH:0616\"\>"}], ",", 
   RowBox[{"\<\"AS_010\"\>", "\[Rule]", "\<\"SXS:BBH:0617\"\>"}], ",", 
   RowBox[{"\<\"AS_011\"\>", "\[Rule]", "\<\"SXS:BBH:0618\"\>"}], ",", 
   RowBox[{"\<\"eas_009\"\>", "\[Rule]", "\<\"SXS:BBH:0619\"\>"}], ",", 
   RowBox[{"\<\"eas_006\"\>", "\[Rule]", "\<\"SXS:BBH:0620\"\>"}], ",", 
   RowBox[{"\<\"eas_008\"\>", "\[Rule]", "\<\"SXS:BBH:0621\"\>"}], ",", 
   RowBox[{"\<\"d15.47_q8.0_sA_0_0_-0.900_sB_0_0_0\"\>", 
    "\[Rule]", "\<\"SXS:BBH:0622\"\>"}], ",", 
   RowBox[{"\<\"cas_12e5\"\>", "\[Rule]", "\<\"ET:AEI:0001\"\>"}], ",", 
   RowBox[{"\<\"ceas_7_e5\"\>", "\[Rule]", "\<\"ET:AEI:0002\"\>"}], ",", 
   RowBox[{"\<\"ceas_10_e0_12\"\>", "\[Rule]", "\<\"ET:AEI:0003\"\>"}]}], 
  "\[RightAssociation]"}]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"summaryRow", "[", "sim_String", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "keys", ",", "mdFile", ",", "md", ",", "a", ",", "freq", ",", "altNames",
       ",", "publicID", ",", "config"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"mdFile", "=", 
       RowBox[{"FileNameJoin", "[", 
        RowBox[{"{", 
         RowBox[{"sim", ",", "\"\<metadata.txt\>\""}], "}"}], "]"}]}], ";"}], 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"md", "=", 
      RowBox[{"ReadSXSMetadataFile", "[", "sim", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"freq", "=", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"md", "[", "\"\<relaxed-orbital-frequency\>\"", "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"om_String", ":>", 
           RowBox[{
            RowBox[{"ImportString", "[", 
             RowBox[{"om", ",", "\"\<CSV\>\""}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"om_Real", "\[RuleDelayed]", 
           RowBox[{"{", 
            RowBox[{"0.", ",", "0.", ",", "om"}], "}"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"_", "\[RuleDelayed]", 
           RowBox[{"Error", "[", "\"\<Error\>\"", "]"}]}]}], "}"}]}], "]"}]}],
      ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"altNames", "=", 
      RowBox[{"StringTrim", "/@", 
       RowBox[{"StringSplit", "[", 
        RowBox[{
         RowBox[{"Lookup", "[", 
          RowBox[{"md", ",", "\"\<alternative-names\>\"", ",", "\"\<\>\""}], 
          "]"}], ",", "\"\<,\>\""}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"publicID", "=", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"Select", "[", 
         RowBox[{"altNames", ",", 
          RowBox[{
           RowBox[{"StringMatchQ", "[", 
            RowBox[{"#", ",", 
             RowBox[{"\"\<SXS:BBH:\>\"", "~~", "__"}]}], "]"}], "&"}]}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"{", "}"}], "\[RuleDelayed]", "None"}], ",", 
          RowBox[{
           RowBox[{"{", "x_", "}"}], "\[RuleDelayed]", "x"}], ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x_", ",", "__"}], "}"}], "\[RuleDelayed]", 
           RowBox[{"Error", "[", 
            RowBox[{"\"\<More than one SXS ID found in \>\"", "<>", "sim"}], 
            "]"}]}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"config", "=", 
      RowBox[{
       RowBox[{"FileNameSplit", "[", "sim", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"-", "2"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"publicID", "===", "None"}], "&&", 
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"Keys", "@", "idMap"}], ",", "config"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"publicID", "=", 
        RowBox[{"idMap", "[", "config", "]"}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"a", "=", 
      RowBox[{"Association", "[", 
       RowBox[{
        RowBox[{"\"\<Id\>\"", "->", 
         RowBox[{
          RowBox[{"FileNameSplit", "[", "sim", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"-", "2"}], "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"\"\<PublicId\>\"", "\[Rule]", "publicID"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"\"\<MassRatio\>\"", "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"md", "[", "\"\<relaxed-mass1\>\"", "]"}], "/", 
           RowBox[{"md", "[", "\"\<relaxed-mass2\>\"", "]"}]}], ")"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"\"\<Chi1\>\"", "->", 
         RowBox[{"Norm", "@", 
          RowBox[{"md", "[", "\"\<relaxed-chi1\>\"", "]"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"\"\<Chi2\>\"", "->", 
         RowBox[{"Norm", "@", 
          RowBox[{"md", "[", "\"\<relaxed-chi2\>\"", "]"}]}]}], ",", 
        RowBox[{"Sequence", "@@", 
         RowBox[{"Thread", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "\"\<Chi1X\>\"", ",", "\"\<Chi1Y\>\"", ",", "\"\<Chi1Z\>\""}], 
            "}"}], "->", 
           RowBox[{"md", "[", "\"\<relaxed-chi1\>\"", "]"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Sequence", "@@", 
         RowBox[{"Thread", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "\"\<Chi2X\>\"", ",", "\"\<Chi2Y\>\"", ",", "\"\<Chi2Z\>\""}], 
            "}"}], "->", 
           RowBox[{"md", "[", "\"\<relaxed-chi2\>\"", "]"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"\"\<Eccentricity\>\"", "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"md", "[", "\"\<relaxed-eccentricity\>\"", "]"}], "/.", 
           RowBox[{"(", 
            RowBox[{"s_String", "\[RuleDelayed]", 
             RowBox[{
              RowBox[{"ImportString", "[", 
               RowBox[{
                RowBox[{"StringReplace", "[", 
                 RowBox[{"s", ",", 
                  RowBox[{"\"\<<\>\"", "\[Rule]", "\"\<\>\""}]}], "]"}], ",", 
                "\"\<Table\>\""}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ")"}]}], ")"}]}], ",",
         "\[IndentingNewLine]", 
        RowBox[{"\"\<Freq\>\"", "\[Rule]", "freq"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"\"\<FreqZ\>\"", "\[Rule]", 
         RowBox[{"freq", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"\"\<Orbits\>\"", "\[Rule]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"Keys", "[", "md", "]"}], ",", 
             "\"\<number-of-orbits-to-h-peak\>\""}], "]"}], ",", 
           RowBox[{"md", "[", "\"\<number-of-orbits-to-h-peak\>\"", "]"}], 
           ",", 
           RowBox[{"md", "[", "\"\<number-of-orbits\>\"", "]"}]}], "]"}]}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{"\"\<Email\>\"", "\[Rule]", 
         RowBox[{"emailListToString", "@", 
          RowBox[{"md", "[", "\"\<point-of-contact-email\>\"", "]"}]}]}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"!", 
           RowBox[{"FreeQ", "[", 
            RowBox[{"#", ",", "_Missing"}], "]"}]}], ",", "\"\<-\>\"", ",", 
          "#"}], "]"}], "&"}], ",", "a"}], "]"}]}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"emailToString", "[", 
   RowBox[{"{", 
    RowBox[{"name_String", ",", "email_String"}], "}"}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{
  "name", "<>", "\"\< <\>\"", "<>", "email", "<>", "\"\<>\>\""}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"emailToString", "[", "email_String", "]"}], ":=", 
  "\[IndentingNewLine]", "email"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"emailListToString", "[", "l_List", "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"StringJoin", "[", 
   RowBox[{"Riffle", "[", 
    RowBox[{
     RowBox[{"Map", "[", 
      RowBox[{"emailToString", ",", "l"}], "]"}], ",", "\"\<, \>\""}], "]"}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"userEmailDisplayName", "[", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"userName", ",", "userEmail"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"TODO", ":", " ", 
       RowBox[{
       "catch", " ", "exception", " ", "or", " ", "look", " ", "at", " ", 
        "exit", " ", "code"}]}], ",", " ", 
      RowBox[{
      "and", " ", "return", " ", "None", " ", "or", " ", "Missing"}]}], " ", 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"userName", "=", 
      RowBox[{
       RowBox[{"RunSubprocess", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\"\<git\>\"", ",", "\"\<config\>\"", ",", "\"\<--get\>\"", ",", 
           "\"\<user.name\>\""}], "}"}], ",", 
         RowBox[{"Exceptions", "\[Rule]", "True"}], ",", 
         RowBox[{"\"\<StringLists\>\"", "\[Rule]", "False"}]}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"userEmail", "=", 
      RowBox[{
       RowBox[{"RunSubprocess", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\"\<git\>\"", ",", "\"\<config\>\"", ",", "\"\<--get\>\"", ",", 
           "\"\<user.email\>\""}], "}"}], ",", 
         RowBox[{"Exceptions", "\[Rule]", "True"}], ",", 
         RowBox[{"\"\<StringLists\>\"", "\[Rule]", "False"}]}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
     "userName", "<>", "\"\< <\>\"", "<>", "userEmail", "<>", 
      "\"\<>\>\""}]}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "latexTable", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\"\<FieldFormats\>\"", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"\"\<DataFormats\>\"", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"\"\<Fields\>\"", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Separator", "\[Rule]", "None"}], ",", 
     RowBox[{"\"\<IncludeTabular\>\"", "\[Rule]", "False"}]}], "}"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"latexTable", "[", 
   RowBox[{"d_Dataset", ",", 
    RowBox[{"opts", ":", 
     RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "keys", ",", "fieldFormats", ",", "dataFormats", ",", "formatField", ",",
       "body", ",", "header", ",", "complete", ",", "keysIn", ",", "y", ",", 
      "kk", ",", "addSep"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"keysIn", "=", 
      RowBox[{"OptionValue", "[", "Fields", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"fieldFormats", "=", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"OptionValue", "[", "FieldFormats", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Automatic", "\[Rule]", 
           RowBox[{"Association", "[", "]"}]}], ",", 
          RowBox[{"x_", "\[RuleDelayed]", "x"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"dataFormats", "=", 
      RowBox[{"OptionValue", "[", "DataFormats", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"keys", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"keysIn", "===", "Automatic"}], ",", 
        RowBox[{"Normal", "[", 
         RowBox[{"Keys", "[", 
          RowBox[{"d", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", "keysIn"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"formatField", "[", 
       RowBox[{"x_", ",", "k_"}], "]"}], ":=", "\[IndentingNewLine]", 
      RowBox[{"ToString", "[", 
       RowBox[{"x", ",", "TeXForm"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"formatField", "[", 
       RowBox[{"x_String", ",", "k_"}], "]"}], ":=", "\[IndentingNewLine]", 
      RowBox[{"StringReplace", "[", 
       RowBox[{"x", ",", 
        RowBox[{"\"\<_\>\"", "\[Rule]", "\"\<\\\\_\>\""}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"formatField", "[", 
       RowBox[{"x_Real", ",", "k_"}], "]"}], ":=", "\[IndentingNewLine]", 
      RowBox[{"inDollars", "@", 
       RowBox[{"ToString", "[", 
        RowBox[{"TeXForm", "[", 
         RowBox[{"NumberForm", "[", 
          RowBox[{"x", ",", "4"}], "]"}], "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"dataFormats", "=!=", "Automatic"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ReleaseHold", "[", 
          RowBox[{
           RowBox[{"Hold", "[", 
            RowBox[{"SetDelayed", "[", 
             RowBox[{
              RowBox[{"formatField", "[", 
               RowBox[{"y_Real", ",", "kk"}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Print", "[", 
                  RowBox[{
                  "\"\<Applying \>\"", ",", "y", ",", "\"\<,\>\"", ",", 
                   RowBox[{"Evaluate", "@", "k"}]}], "]"}], ";"}]}], "*)"}], 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"dataFormats", "[", "kk", "]"}], "[", "y", "]"}]}], 
             "]"}], "]"}], "/.", 
           RowBox[{"kk", "->", "k"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", 
           RowBox[{"Keys", "[", "dataFormats", "]"}]}], "}"}]}], "]"}]}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"addSep", "[", 
       RowBox[{"l_", ",", "sep_"}], "]"}], ":=", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"sep", "===", "None"}], "||", 
         RowBox[{
          RowBox[{"Length", "[", "d", "]"}], "===", "0"}]}], ",", "l", ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Insert", "[", 
         RowBox[{"l", ",", "\"\<\\\\hline\\n\>\"", ",", 
          RowBox[{
           RowBox[{"2", "sep"}], "+", "1"}]}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"body", "=", 
      RowBox[{"StringJoin", "[", 
       RowBox[{
        RowBox[{"addSep", "[", 
         RowBox[{
          RowBox[{"Riffle", "[", 
           RowBox[{
            RowBox[{"Table", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"Riffle", "[", 
                 RowBox[{
                  RowBox[{"Normal", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"formatField", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"d", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", "#", "]"}], ",", 
                    "#"}], "]"}], ")"}], "&"}], "/@", "keys"}], "]"}], ",", 
                  "\"\< & \>\""}], "]"}], ",", "\"\< \\\\\\\\\>\""}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", "d", "]"}]}], "}"}]}], "]"}], ",", 
            "\"\<\\n\>\""}], "]"}], ",", 
          RowBox[{"OptionValue", "[", "Separator", "]"}]}], "]"}], ",", 
        "\"\<\\n\>\""}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"header", "=", 
      RowBox[{"StringJoin", "[", 
       RowBox[{
        RowBox[{"Riffle", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Lookup", "[", 
             RowBox[{"fieldFormats", ",", "#", ",", "#"}], "]"}], "&"}], "/@",
            " ", "keys"}], ",", "\"\< & \>\""}], "]"}], ",", 
        "\"\<\\\\\\\\\\n\>\""}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"complete", "=", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"OptionValue", "[", "IncludeTabular", "]"}], ",", 
         RowBox[{"\"\<\\\\begin{tabular}{\>\"", "<>", 
          RowBox[{"StringJoin", "[", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{"\"\<l\>\"", ",", 
             RowBox[{"Length", "[", "keys", "]"}]}], "]"}], "]"}], "<>", 
          "\"\<}\\n\>\""}], ",", "\"\<\>\""}], "]"}], "<>", 
       "\[IndentingNewLine]", "header", "<>", "\[IndentingNewLine]", 
       "\"\<\\\\hline\\n\>\"", "<>", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"$LongTable", "=!=", "False"}], "&&", 
          RowBox[{
           RowBox[{"Length", "[", "d", "]"}], "=!=", "1"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
         "\"\<\\\\endfirsthead\\n\>\"", "<>", "\[IndentingNewLine]", "header",
           "<>", "\[IndentingNewLine]", "\"\<\\\\hline\\n\>\"", "<>", 
          "\[IndentingNewLine]", "\"\<\\\\endhead\\n\>\""}], ",", 
         "\"\<\>\""}], "]"}], "<>", "\[IndentingNewLine]", "body", "<>", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"OptionValue", "[", "IncludeTabular", "]"}], ",", 
         "\"\<\\\\end{tabular}\\n\>\"", ",", "\"\<\>\""}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"\"\<Body\>\"", "\[Rule]", "body"}], ",", 
       RowBox[{"\"\<Header\>\"", "\[Rule]", "header"}], ",", 
       RowBox[{"\"\<Complete\>\"", "\[Rule]", "complete"}]}], "|>"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input"],

Cell["\<\
\\endfirsthead
Id & $q$ & $\\chi_1$ & $\\chi_2$ & $e$ & $M\\omega$ & $N_\\mathrm{orb}$\\\\
\\hline
\\endhead
\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"inDollars", "[", "x_String", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"\"\<$\>\"", "<>", "x", "<>", "\"\<$\>\""}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"formatEcc", "[", "x_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"inDollars", "@", 
   RowBox[{"ToString", "[", 
    RowBox[{"TeXForm", "[", 
     RowBox[{"ScientificForm", "[", 
      RowBox[{
       RowBox[{"PaddedForm", "[", 
        RowBox[{"x", ",", 
         RowBox[{"{", 
          RowBox[{"20", ",", "1"}], "}"}], ",", 
         RowBox[{"NumberPadding", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<\>\"", ",", "\"\<0\>\""}], "}"}]}]}], "]"}], ",", 
       "2"}], "]"}], "]"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"formatOrbits", "[", "x_Real", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"inDollars", "@", 
   RowBox[{"ToString", "[", 
    RowBox[{"TeXForm", "[", 
     RowBox[{"NumberForm", "[", 
      RowBox[{"x", ",", 
       RowBox[{"{", 
        RowBox[{"Infinity", ",", "1"}], "}"}]}], "]"}], "]"}], 
    "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"twoDP", "[", "x_Real", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"StringReplace", "[", 
   RowBox[{
    RowBox[{"ToString", "@", 
     RowBox[{"NumberForm", "[", 
      RowBox[{"x", ",", 
       RowBox[{"{", 
        RowBox[{"Infinity", ",", "2"}], "}"}], ",", 
       RowBox[{"NumberSigns", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<-\>\"", ",", "\"\<+\>\""}], "}"}]}], ",", 
       RowBox[{"ExponentFunction", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{"Null", "&"}], ")"}]}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"StartOfString", "~~", "\"\<-0.00\>\"", "~~", "EndOfString"}], 
     "\[Rule]", "\"\<+0.00\>\""}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"oneDP", "[", "x_Real", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"ToString", "@", 
   RowBox[{"NumberForm", "[", 
    RowBox[{"x", ",", 
     RowBox[{"{", 
      RowBox[{"Infinity", ",", "1"}], "}"}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fiveDP", "[", "x_Real", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"ToString", "@", 
   RowBox[{"NumberForm", "[", 
    RowBox[{"x", ",", 
     RowBox[{"{", 
      RowBox[{"Infinity", ",", "5"}], "}"}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"twoSF", "[", "x_Real", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"ToString", "@", 
   RowBox[{"NumberForm", "[", 
    RowBox[{"x", ",", "2"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"findConfig", "[", "id_String", "]"}], ":=", "\[IndentingNewLine]", 
  
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "simName", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"simName", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"Keys", "@", "idToSimMap"}], ",", "id"}], "]"}], ",", 
        RowBox[{"idToSimMap", "[", "id", "]"}], ",", "id"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"FileNames", "[", 
      RowBox[{"simName", ",", 
       RowBox[{"{", 
        RowBox[{
        "\"\</Users/ian/Simulations/SimulationAnnex/CatalogLinks\>\"", ",", 
         "\"\</Users/ian/Simulations/SimulationAnnex/IncomingLinks\>\"", ",", 
         "\"\</Users/ian/Simulations/SimulationAnnex/Incoming/\
HinderAlignedRuns\>\"", ",", 
         "\"\</Users/ian/Simulations/ETBG/CactusNRData\>\"", ",", 
         "\"\</Users/ian/Simulations/SEOBNRv4Paper\>\""}], "}"}]}], "]"}]}]}],
    "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$IncludeTabular", "=", "False"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simTable", "[", 
   RowBox[{"sims_List", ",", 
    RowBox[{"sepPos_:", "None"}]}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "params", ",", "params2", ",", "params3", ",", "params4", ",", "tab"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"params", "=", 
      RowBox[{"Dataset", "@", 
       RowBox[{"Map", "[", 
        RowBox[{"summaryRow", ",", "sims"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"params2", "=", 
      RowBox[{"replaceIDs", "[", 
       RowBox[{"params", ",", "idMap"}], "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"params3", "=", 
        RowBox[{"Sort", "[", "params2", "]"}]}], ";"}], "*)"}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"params4", "=", "params2"}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Select", "[", 
          RowBox[{"params3", ",", 
           RowBox[{
            RowBox[{"StringMatchQ", "[", 
             RowBox[{
              RowBox[{"#", "[", "\"\<Id\>\"", "]"}], ",", 
              RowBox[{"StartOfString", "~~", 
               RowBox[{"(", "\"\<SXS:\>\"", ")"}], "~~", "__"}]}], "]"}], 
            "&"}]}], "]"}], ",", 
         RowBox[{"Select", "[", 
          RowBox[{"params3", ",", 
           RowBox[{
            RowBox[{"!", 
             RowBox[{"(", 
              RowBox[{"StringMatchQ", "[", 
               RowBox[{
                RowBox[{"#", "[", "\"\<Id\>\"", "]"}], ",", 
                RowBox[{"StartOfString", "~~", 
                 RowBox[{"(", "\"\<SXS:\>\"", ")"}], "~~", "__"}]}], "]"}], 
              ")"}]}], "&"}]}], "]"}]}], "]"}], ";"}], "*)"}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{"params4", "=", "params3"}], ";"}], 
       RowBox[{"(*", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Select", "[", 
           RowBox[{"params3", ",", 
            RowBox[{
             RowBox[{"StringMatchQ", "[", 
              RowBox[{
               RowBox[{"#", "[", "\"\<Id\>\"", "]"}], ",", 
               RowBox[{"StartOfString", "~~", 
                RowBox[{"(", "\"\<SXS:\>\"", ")"}], "~~", "__"}]}], "]"}], 
             "&"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Select", "[", 
           RowBox[{"params3", ",", 
            RowBox[{
             RowBox[{"StringMatchQ", "[", 
              RowBox[{
               RowBox[{"#", "[", "\"\<Id\>\"", "]"}], ",", 
               RowBox[{"StartOfString", "~~", 
                RowBox[{"(", "\"\<PRIVATE:\>\"", ")"}], "~~", "__"}]}], "]"}],
              "&"}]}], "]"}], ",", 
          RowBox[{"Select", "[", 
           RowBox[{"params3", ",", 
            RowBox[{
             RowBox[{"StringMatchQ", "[", 
              RowBox[{
               RowBox[{"#", "[", "\"\<Id\>\"", "]"}], ",", 
               RowBox[{"StartOfString", "~~", "\"\<ET:\>\"", "~~", "__"}]}], 
              "]"}], "&"}]}], "]"}]}], "]"}], "*)"}], ";"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"tab", "=", 
      RowBox[{
       RowBox[{"latexTable", "[", 
        RowBox[{"params4", ",", "\[IndentingNewLine]", 
         RowBox[{"Fields", "->", 
          RowBox[{"{", 
           RowBox[{
           "\"\<PublicId\>\"", ",", "\"\<MassRatio\>\"", ",", "\"\<Chi1Z\>\"",
             ",", "\"\<Chi2Z\>\"", ",", "\"\<Eccentricity\>\"", ",", 
            "\"\<FreqZ\>\"", ",", "\"\<Orbits\>\""}], "}"}]}], ",", 
         RowBox[{"FieldFormats", "\[Rule]", 
          RowBox[{"<|", 
           RowBox[{
            RowBox[{"\"\<MassRatio\>\"", "\[Rule]", "\"\<$q$\>\""}], ",", 
            RowBox[{"\"\<Chi1Z\>\"", "\[Rule]", "\"\<$\\\\chi_1$\>\""}], ",", 
            
            RowBox[{"\"\<Chi2Z\>\"", "\[Rule]", "\"\<$\\\\chi_2$\>\""}], ",", 
            
            RowBox[{"\"\<Eccentricity\>\"", "\[Rule]", "\"\<$e$\>\""}], ",", 
            RowBox[{"\"\<FreqZ\>\"", "\[Rule]", "\"\<$M\\\\omega$\>\""}], ",", 
            RowBox[{
            "\"\<Orbits\>\"", "\[Rule]", "\"\<$N_\\\\mathrm{orb}$\>\""}], ",", 
            RowBox[{"\"\<PublicId\>\"", "\[Rule]", "\"\<ID\>\""}]}], "|>"}]}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"DataFormats", "\[Rule]", 
          RowBox[{"<|", 
           RowBox[{
            RowBox[{"\"\<Orbits\>\"", "\[Rule]", 
             RowBox[{"Composition", "[", 
              RowBox[{"inDollars", ",", "oneDP"}], "]"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"\"\<Eccentricity\>\"", "->", "formatEcc"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"\"\<MassRatio\>\"", "\[Rule]", 
             RowBox[{"Composition", "[", 
              RowBox[{"inDollars", ",", "oneDP"}], "]"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"\"\<Chi1Z\>\"", "\[Rule]", 
             RowBox[{"Composition", "[", 
              RowBox[{"inDollars", ",", "twoDP"}], "]"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"\"\<Chi2Z\>\"", "\[Rule]", 
             RowBox[{"Composition", "[", 
              RowBox[{"inDollars", ",", "twoDP"}], "]"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"\"\<FreqZ\>\"", "->", 
             RowBox[{"Composition", "[", 
              RowBox[{"inDollars", ",", "fiveDP"}], "]"}]}]}], "|>"}]}], ",", 
         
         RowBox[{"Separator", "\[Rule]", "sepPos"}], ",", 
         RowBox[{"IncludeTabular", "\[Rule]", "$IncludeTabular"}]}], "]"}], 
       "[", "\"\<Complete\>\"", "]"}]}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"configTable", "[", 
   RowBox[{"ids_List", ",", 
    RowBox[{"sepPos_:", "None"}]}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"configLists", ",", "missingIDs", ",", "presentConfigs"}], "}"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"configLists", "=", 
      RowBox[{"findConfig", "/@", "ids"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"missingIDs", "=", 
      RowBox[{"Pick", "[", 
       RowBox[{"ids", ",", "configLists", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"missingIDs", "=!=", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{
        "\"\<Warning: couldn't find simulations for the following IDs: \>\"", 
         ",", "missingIDs"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"presentConfigs", "=", 
      RowBox[{"First", "/@", 
       RowBox[{"DeleteCases", "[", 
        RowBox[{"configLists", ",", 
         RowBox[{"{", "}"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"simTable", "[", 
      RowBox[{
       RowBox[{"highestLev", "/@", "presentConfigs"}], ",", "sepPos"}], 
      "]"}]}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"idToSim", "[", "s_String", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"StringReplace", "[", 
   RowBox[{"s", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"StartOfString", "~~", "\"\<IAN:BBH:\>\"", "~~", 
        RowBox[{"(", 
         RowBox[{"x", ":", "NumberString"}], ")"}]}], "\[RuleDelayed]", 
       RowBox[{"\"\<AS_\>\"", "<>", 
        RowBox[{"StringDrop", "[", 
         RowBox[{"x", ",", "1"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"StartOfString", "~~", "\"\<EAS:BBH:\>\"", "~~", 
        RowBox[{"(", 
         RowBox[{"x", ":", "NumberString"}], ")"}]}], "\[RuleDelayed]", 
       RowBox[{"\"\<eas_\>\"", "<>", 
        RowBox[{"StringDrop", "[", 
         RowBox[{"x", ",", "1"}], "]"}]}]}], ",", 
      RowBox[{
      "\"\<SXS:BBH:0000\>\"", "->", 
       "\"\<d15.47_q8.0_sA_0_0_-0.900_sB_0_0_0\>\""}]}], "}"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"highestLev", "[", "config_String", "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Replace", "[", 
   RowBox[{
    RowBox[{"Sort", "[", 
     RowBox[{"FileNames", "[", 
      RowBox[{
       RowBox[{"\"\<Lev*\>\"", "|", "\"\<n*\>\""}], ",", "config"}], "]"}], 
     "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"{", "}"}], "\[RuleDelayed]", 
       RowBox[{"Error", "[", 
        RowBox[{"\"\<No levs found in \>\"", "<>", "config"}], "]"}]}], ",", 
      RowBox[{"x_", "\[RuleDelayed]", 
       RowBox[{"Last", "[", "x", "]"}]}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"replaceIDs", "[", 
   RowBox[{"params_Dataset", ",", "idMap_Association"}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Join", "[", 
       RowBox[{"#", ",", 
        RowBox[{"<|", 
         RowBox[{"\"\<Id\>\"", "\[Rule]", 
          RowBox[{"Lookup", "[", 
           RowBox[{"idMap", ",", 
            RowBox[{"#", "[", "\"\<Id\>\"", "]"}], ",", 
            RowBox[{"#", "[", "\"\<Id\>\"", "]"}]}], "]"}]}], "|>"}]}], "]"}],
       ")"}], "&"}], ",", "params"}], "]"}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["ID mappings", "Section"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sxsIDMap", "=", 
  RowBox[{"Association", "@", 
   RowBox[{"Thread", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
      "\"\<AS_001\>\"", ",", "\n", "\"\<AS_002\>\"", ",", "\n", 
       "\"\<AS_003\>\"", ",", "\n", "\"\<AS_004\>\"", ",", "\n", 
       "\"\<AS_006\>\"", ",", "\n", "\"\<AS_007\>\"", ",", "\n", 
       "\"\<AS_008\>\"", ",", "\n", "\"\<AS_010\>\"", ",", "\n", 
       "\"\<AS_011\>\"", ",", "\n", "\"\<eas_009\>\"", ",", "\n", 
       "\"\<eas_006\>\"", ",", "\n", "\"\<eas_008\>\"", ",", 
       "\[IndentingNewLine]", "\"\<d15.47_q8.0_sA_0_0_-0.900_sB_0_0_0\>\""}], 
      "}"}], "->", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\"\<SXS:BBH:0\>\"", "<>", 
        RowBox[{"ToString", "[", "i", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "610", ",", "622"}], "}"}]}], "]"}]}], 
    "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"AS_001\"\>", "\[Rule]", "\<\"SXS:BBH:0610\"\>"}], ",", 
   RowBox[{"\<\"AS_002\"\>", "\[Rule]", "\<\"SXS:BBH:0611\"\>"}], ",", 
   RowBox[{"\<\"AS_003\"\>", "\[Rule]", "\<\"SXS:BBH:0612\"\>"}], ",", 
   RowBox[{"\<\"AS_004\"\>", "\[Rule]", "\<\"SXS:BBH:0613\"\>"}], ",", 
   RowBox[{"\<\"AS_006\"\>", "\[Rule]", "\<\"SXS:BBH:0614\"\>"}], ",", 
   RowBox[{"\<\"AS_007\"\>", "\[Rule]", "\<\"SXS:BBH:0615\"\>"}], ",", 
   RowBox[{"\<\"AS_008\"\>", "\[Rule]", "\<\"SXS:BBH:0616\"\>"}], ",", 
   RowBox[{"\<\"AS_010\"\>", "\[Rule]", "\<\"SXS:BBH:0617\"\>"}], ",", 
   RowBox[{"\<\"AS_011\"\>", "\[Rule]", "\<\"SXS:BBH:0618\"\>"}], ",", 
   RowBox[{"\<\"eas_009\"\>", "\[Rule]", "\<\"SXS:BBH:0619\"\>"}], ",", 
   RowBox[{"\<\"eas_006\"\>", "\[Rule]", "\<\"SXS:BBH:0620\"\>"}], ",", 
   RowBox[{"\<\"eas_008\"\>", "\[Rule]", "\<\"SXS:BBH:0621\"\>"}], ",", 
   RowBox[{"\<\"d15.47_q8.0_sA_0_0_-0.900_sB_0_0_0\"\>", 
    "\[Rule]", "\<\"SXS:BBH:0622\"\>"}]}], 
  "\[RightAssociation]"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"idMap", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"sxsIDMap", ",", 
    RowBox[{"<|", 
     RowBox[{
      RowBox[{"\"\<cas_12e5\>\"", "\[Rule]", "\"\<ET:AEI:0001\>\""}], ",", 
      RowBox[{"\"\<ceas_7_e5\>\"", "\[Rule]", "\"\<ET:AEI:0002\>\""}], ",", 
      RowBox[{
       StyleBox["\"\<ceas_10_e0_12\>\"",
        FontColor->GrayLevel[0.4]], 
       StyleBox["\[Rule]",
        FontColor->GrayLevel[0.4]], "\"\<ET:AEI:0003\>\""}], ",", 
      RowBox[{"\"\<BAMq8s85s85\>\"", "->", "\"\<BAMq8s85s85\>\""}]}], 
     "|>"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"AS_001\"\>", "\[Rule]", "\<\"SXS:BBH:0610\"\>"}], ",", 
   RowBox[{"\<\"AS_002\"\>", "\[Rule]", "\<\"SXS:BBH:0611\"\>"}], ",", 
   RowBox[{"\<\"AS_003\"\>", "\[Rule]", "\<\"SXS:BBH:0612\"\>"}], ",", 
   RowBox[{"\<\"AS_004\"\>", "\[Rule]", "\<\"SXS:BBH:0613\"\>"}], ",", 
   RowBox[{"\<\"AS_006\"\>", "\[Rule]", "\<\"SXS:BBH:0614\"\>"}], ",", 
   RowBox[{"\<\"AS_007\"\>", "\[Rule]", "\<\"SXS:BBH:0615\"\>"}], ",", 
   RowBox[{"\<\"AS_008\"\>", "\[Rule]", "\<\"SXS:BBH:0616\"\>"}], ",", 
   RowBox[{"\<\"AS_010\"\>", "\[Rule]", "\<\"SXS:BBH:0617\"\>"}], ",", 
   RowBox[{"\<\"AS_011\"\>", "\[Rule]", "\<\"SXS:BBH:0618\"\>"}], ",", 
   RowBox[{"\<\"eas_009\"\>", "\[Rule]", "\<\"SXS:BBH:0619\"\>"}], ",", 
   RowBox[{"\<\"eas_006\"\>", "\[Rule]", "\<\"SXS:BBH:0620\"\>"}], ",", 
   RowBox[{"\<\"eas_008\"\>", "\[Rule]", "\<\"SXS:BBH:0621\"\>"}], ",", 
   RowBox[{"\<\"d15.47_q8.0_sA_0_0_-0.900_sB_0_0_0\"\>", 
    "\[Rule]", "\<\"SXS:BBH:0622\"\>"}], ",", 
   RowBox[{"\<\"cas_12e5\"\>", "\[Rule]", "\<\"ET:AEI:0001\"\>"}], ",", 
   RowBox[{"\<\"ceas_7_e5\"\>", "\[Rule]", "\<\"ET:AEI:0002\"\>"}], ",", 
   RowBox[{"\<\"ceas_10_e0_12\"\>", "\[Rule]", "\<\"ET:AEI:0003\"\>"}], ",", 
   RowBox[{"\<\"BAMq8s85s85\"\>", "\[Rule]", "\<\"BAMq8s85s85\"\>"}]}], 
  "\[RightAssociation]"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"idToSimMap", "=", 
  RowBox[{"Association", "@", 
   RowBox[{"Map", "[", 
    RowBox[{"Reverse", ",", 
     RowBox[{"Normal", "@", "idMap"}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"SXS:BBH:0610\"\>", "\[Rule]", "\<\"AS_001\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0611\"\>", "\[Rule]", "\<\"AS_002\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0612\"\>", "\[Rule]", "\<\"AS_003\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0613\"\>", "\[Rule]", "\<\"AS_004\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0614\"\>", "\[Rule]", "\<\"AS_006\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0615\"\>", "\[Rule]", "\<\"AS_007\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0616\"\>", "\[Rule]", "\<\"AS_008\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0617\"\>", "\[Rule]", "\<\"AS_010\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0618\"\>", "\[Rule]", "\<\"AS_011\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0619\"\>", "\[Rule]", "\<\"eas_009\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0620\"\>", "\[Rule]", "\<\"eas_006\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0621\"\>", "\[Rule]", "\<\"eas_008\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0622\"\>", 
    "\[Rule]", "\<\"d15.47_q8.0_sA_0_0_-0.900_sB_0_0_0\"\>"}], ",", 
   RowBox[{"\<\"ET:AEI:0001\"\>", "\[Rule]", "\<\"cas_12e5\"\>"}], ",", 
   RowBox[{"\<\"ET:AEI:0002\"\>", "\[Rule]", "\<\"ceas_7_e5\"\>"}], ",", 
   RowBox[{"\<\"ET:AEI:0003\"\>", "\[Rule]", "\<\"ceas_10_e0_12\"\>"}], ",", 
   RowBox[{"\<\"BAMq8s85s85\"\>", "\[Rule]", "\<\"BAMq8s85s85\"\>"}]}], 
  "\[RightAssociation]"}]], "Output"]
}, Open  ]]
}, Open  ]],

Cell["Work", "Section"],

Cell[CellGroupData[{

Cell["First attempt at allsims table", "Section"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NotebookDirectory", "[", "]"}]], "Input"],

Cell[BoxData["\<\"/Users/ian/Projects/SEOBNRv4/paper/tables/\"\>"], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"allSXSIDs", "=", 
  RowBox[{
   RowBox[{"Import", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
      "\"\<../figs/matches_lal_SEOBNRv2.txt\>\""}], ",", "\"\<Table\>\""}], 
    "]"}], "[", 
   RowBox[{"[", 
    RowBox[{
     RowBox[{"2", ";;", "All"}], ",", "1"}], "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"SXS:BBH:0180\"\>", ",", "\<\"SXS:BBH:0004\"\>", 
   ",", "\<\"SXS:BBH:0005\"\>", ",", "\<\"SXS:BBH:0007\"\>", 
   ",", "\<\"SXS:BBH:0013\"\>", ",", "\<\"SXS:BBH:0016\"\>", 
   ",", "\<\"SXS:BBH:0019\"\>", ",", "\<\"SXS:BBH:0025\"\>", 
   ",", "\<\"SXS:BBH:0030\"\>", ",", "\<\"SXS:BBH:0036\"\>", 
   ",", "\<\"SXS:BBH:0045\"\>", ",", "\<\"SXS:BBH:0046\"\>", 
   ",", "\<\"SXS:BBH:0047\"\>", ",", "\<\"SXS:BBH:0056\"\>", 
   ",", "\<\"SXS:BBH:0060\"\>", ",", "\<\"SXS:BBH:0061\"\>", 
   ",", "\<\"SXS:BBH:0063\"\>", ",", "\<\"SXS:BBH:0064\"\>", 
   ",", "\<\"SXS:BBH:0065\"\>", ",", "\<\"SXS:BBH:0148\"\>", 
   ",", "\<\"SXS:BBH:0149\"\>", ",", "\<\"SXS:BBH:0150\"\>", 
   ",", "\<\"SXS:BBH:0151\"\>", ",", "\<\"SXS:BBH:0152\"\>", 
   ",", "\<\"SXS:BBH:0153\"\>", ",", "\<\"SXS:BBH:0154\"\>", 
   ",", "\<\"SXS:BBH:0155\"\>", ",", "\<\"SXS:BBH:0156\"\>", 
   ",", "\<\"SXS:BBH:0157\"\>", ",", "\<\"SXS:BBH:0158\"\>", 
   ",", "\<\"SXS:BBH:0159\"\>", ",", "\<\"SXS:BBH:0160\"\>", 
   ",", "\<\"SXS:BBH:0166\"\>", ",", "\<\"SXS:BBH:0167\"\>", 
   ",", "\<\"SXS:BBH:0169\"\>", ",", "\<\"SXS:BBH:0170\"\>", 
   ",", "\<\"SXS:BBH:0172\"\>", ",", "\<\"SXS:BBH:0174\"\>", 
   ",", "\<\"PRIVATE:BBH:0059\"\>", ",", "\<\"PRIVATE:BBH:0103\"\>", 
   ",", "\<\"PRIVATE:BBH:0104\"\>", ",", "\<\"PRIVATE:BBH:0105\"\>", 
   ",", "\<\"PRIVATE:BBH:0115\"\>", ",", "\<\"PRIVATE:BBH:0117\"\>", 
   ",", "\<\"PRIVATE:BBH:0050\"\>", ",", "\<\"PRIVATE:BBH:0118\"\>", 
   ",", "\<\"PRIVATE:BBH:0057\"\>", ",", "\<\"PRIVATE:BBH:0058\"\>", 
   ",", "\<\"PRIVATE:BBH:0119\"\>", ",", "\<\"PRIVATE:BBH:0066\"\>", 
   ",", "\<\"PRIVATE:BBH:0067\"\>", ",", "\<\"PRIVATE:BBH:0068\"\>", 
   ",", "\<\"PRIVATE:BBH:0069\"\>", ",", "\<\"PRIVATE:BBH:0070\"\>", 
   ",", "\<\"PRIVATE:BBH:0075\"\>", ",", "\<\"PRIVATE:BBH:0060\"\>", 
   ",", "\<\"PRIVATE:BBH:0076\"\>", ",", "\<\"PRIVATE:BBH:0077\"\>", 
   ",", "\<\"PRIVATE:BBH:0078\"\>", ",", "\<\"PRIVATE:BBH:0051\"\>", 
   ",", "\<\"PRIVATE:BBH:0052\"\>", ",", "\<\"PRIVATE:BBH:0079\"\>", 
   ",", "\<\"PRIVATE:BBH:0080\"\>", ",", "\<\"PRIVATE:BBH:0121\"\>", 
   ",", "\<\"PRIVATE:BBH:0081\"\>", ",", "\<\"PRIVATE:BBH:0053\"\>", 
   ",", "\<\"PRIVATE:BBH:0054\"\>", ",", "\<\"PRIVATE:BBH:0029\"\>", 
   ",", "\<\"PRIVATE:BBH:0021\"\>", ",", "\<\"PRIVATE:BBH:0022\"\>", 
   ",", "\<\"PRIVATE:BBH:0023\"\>", ",", "\<\"PRIVATE:BBH:0123\"\>", 
   ",", "\<\"PRIVATE:BBH:0024\"\>", ",", "\<\"PRIVATE:BBH:0055\"\>", 
   ",", "\<\"PRIVATE:BBH:0030\"\>", ",", "\<\"PRIVATE:BBH:0056\"\>", 
   ",", "\<\"PRIVATE:BBH:0031\"\>", ",", "\<\"PRIVATE:BBH:0061\"\>", 
   ",", "\<\"PRIVATE:BBH:0062\"\>", ",", "\<\"PRIVATE:BBH:0033\"\>", 
   ",", "\<\"PRIVATE:BBH:0032\"\>", ",", "\<\"PRIVATE:BBH:0065\"\>", 
   ",", "\<\"PRIVATE:BBH:0034\"\>", ",", "\<\"PRIVATE:BBH:0064\"\>", 
   ",", "\<\"PRIVATE:BBH:0035\"\>", ",", "\<\"PRIVATE:BBH:0071\"\>", 
   ",", "\<\"PRIVATE:BBH:0036\"\>", ",", "\<\"PRIVATE:BBH:0072\"\>", 
   ",", "\<\"PRIVATE:BBH:0073\"\>", ",", "\<\"PRIVATE:BBH:0074\"\>", 
   ",", "\<\"PRIVATE:BBH:0082\"\>", ",", "\<\"PRIVATE:BBH:0083\"\>", 
   ",", "\<\"PRIVATE:BBH:0037\"\>", ",", "\<\"PRIVATE:BBH:0038\"\>", 
   ",", "\<\"PRIVATE:BBH:0084\"\>", ",", "\<\"PRIVATE:BBH:0025\"\>", 
   ",", "\<\"PRIVATE:BBH:0039\"\>", ",", "\<\"PRIVATE:BBH:0040\"\>", 
   ",", "\<\"PRIVATE:BBH:0085\"\>", ",", "\<\"PRIVATE:BBH:0041\"\>", 
   ",", "\<\"PRIVATE:BBH:0086\"\>", ",", "\<\"PRIVATE:BBH:0087\"\>", 
   ",", "\<\"PRIVATE:BBH:0124\"\>", ",", "\<\"PRIVATE:BBH:0092\"\>", 
   ",", "\<\"PRIVATE:BBH:0093\"\>", ",", "\<\"PRIVATE:BBH:0042\"\>", 
   ",", "\<\"PRIVATE:BBH:0088\"\>", ",", "\<\"PRIVATE:BBH:0089\"\>", 
   ",", "\<\"PRIVATE:BBH:0090\"\>", ",", "\<\"PRIVATE:BBH:0043\"\>", 
   ",", "\<\"PRIVATE:BBH:0094\"\>", ",", "\<\"PRIVATE:BBH:0096\"\>", 
   ",", "\<\"PRIVATE:BBH:0044\"\>", ",", "\<\"PRIVATE:BBH:0097\"\>", 
   ",", "\<\"PRIVATE:BBH:0047\"\>", ",", "\<\"PRIVATE:BBH:0098\"\>", 
   ",", "\<\"PRIVATE:BBH:0099\"\>", ",", "\<\"PRIVATE:BBH:0101\"\>", 
   ",", "\<\"PRIVATE:BBH:0091\"\>", ",", "\<\"PRIVATE:BBH:0045\"\>", 
   ",", "\<\"PRIVATE:BBH:0046\"\>", ",", "\<\"PRIVATE:BBH:0102\"\>", 
   ",", "\<\"SXS:BBH:0205\"\>", ",", "\<\"SXS:BBH:0203\"\>", 
   ",", "\<\"SXS:BBH:0206\"\>", ",", "\<\"SXS:BBH:0204\"\>", 
   ",", "\<\"SXS:BBH:0207\"\>", ",", "\<\"SXS:BBH:0202\"\>", 
   ",", "\<\"IAN:BBH:0001\"\>", ",", "\<\"IAN:BBH:0002\"\>", 
   ",", "\<\"IAN:BBH:0003\"\>", ",", "\<\"IAN:BBH:0004\"\>", 
   ",", "\<\"IAN:BBH:0006\"\>", ",", "\<\"IAN:BBH:0007\"\>", 
   ",", "\<\"IAN:BBH:0008\"\>", ",", "\<\"IAN:BBH:0010\"\>", 
   ",", "\<\"IAN:BBH:0011\"\>", ",", "\<\"SXS:BBH:0177\"\>", 
   ",", "\<\"SXS:BBH:0306\"\>", ",", "\<\"EAS:BBH:0006\"\>", 
   ",", "\<\"EAS:BBH:0008\"\>", ",", "\<\"SXS:BBH:0000\"\>", 
   ",", "\<\"EAS:BBH:0009\"\>", ",", "\<\"SXS:BBH:5080\"\>", 
   ",", "\<\"BAM:BBH:8085\"\>", ",", "\<\"SXS:BBH:0178\"\>", 
   ",", "\<\"EAS:BBH:7080\"\>", ",", "\<\"PRIVATE:BBH:0159\"\>", 
   ",", "\<\"PRIVATE:BBH:0160\"\>", ",", "\<\"PRIVATE:BBH:0161\"\>", 
   ",", "\<\"PRIVATE:BBH:0162\"\>", ",", "\<\"PRIVATE:BBH:0063\"\>", 
   ",", "\<\"PRIVATE:BBH:0145\"\>", ",", "\<\"PRIVATE:BBH:0158\"\>", 
   ",", "\<\"PRIVATE:BBH:0100\"\>", ",", "\<\"PRIVATE:BBH:0146\"\>", 
   ",", "\<\"PRIVATE:BBH:0144\"\>", ",", "\<\"CEAS:BBH:10\"\>"}], 
  "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "allSXSIDs", "]"}]], "Input"],

Cell[BoxData["158"], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"validationIDs", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<PRIVATE:BBH:0144\>\"", ",", "\"\<PRIVATE:BBH:0146\>\"", ",", 
     "\"\<PRIVATE:BBH:0100\>\"", ",", "\"\<PRIVATE:BBH:0158\>\"", ",", 
     "\"\<PRIVATE:BBH:0145\>\"", ",", "\"\<PRIVATE:BBH:0063\>\"", ",", 
     "\"\<PRIVATE:BBH:0162\>\"", ",", "\"\<PRIVATE:BBH:0161\>\"", ",", 
     "\"\<PRIVATE:BBH:0160\>\"", ",", "\"\<PRIVATE:BBH:0159\>\"", ",", 
     "\"\<EAS:BBH:7080\>\"", ",", "\"\<SXS:BBH:5080\>\"", ",", 
     "\"\<EAS:BBH:0009\>\"", ",", "\"\<EAS:BBH:0008\>\"", ",", 
     "\"\<EAS:BBH:0006\>\"", ",", "\"\<SXS:BBH:0306\>\""}], "}"}]}], 
  ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"calibrationIDs", "=", 
  RowBox[{"Complement", "[", 
   RowBox[{"allSXSIDs", ",", "validationIDs"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"BAM:BBH:8085\"\>", ",", "\<\"CEAS:BBH:10\"\>", 
   ",", "\<\"IAN:BBH:0001\"\>", ",", "\<\"IAN:BBH:0002\"\>", 
   ",", "\<\"IAN:BBH:0003\"\>", ",", "\<\"IAN:BBH:0004\"\>", 
   ",", "\<\"IAN:BBH:0006\"\>", ",", "\<\"IAN:BBH:0007\"\>", 
   ",", "\<\"IAN:BBH:0008\"\>", ",", "\<\"IAN:BBH:0010\"\>", 
   ",", "\<\"IAN:BBH:0011\"\>", ",", "\<\"PRIVATE:BBH:0021\"\>", 
   ",", "\<\"PRIVATE:BBH:0022\"\>", ",", "\<\"PRIVATE:BBH:0023\"\>", 
   ",", "\<\"PRIVATE:BBH:0024\"\>", ",", "\<\"PRIVATE:BBH:0025\"\>", 
   ",", "\<\"PRIVATE:BBH:0029\"\>", ",", "\<\"PRIVATE:BBH:0030\"\>", 
   ",", "\<\"PRIVATE:BBH:0031\"\>", ",", "\<\"PRIVATE:BBH:0032\"\>", 
   ",", "\<\"PRIVATE:BBH:0033\"\>", ",", "\<\"PRIVATE:BBH:0034\"\>", 
   ",", "\<\"PRIVATE:BBH:0035\"\>", ",", "\<\"PRIVATE:BBH:0036\"\>", 
   ",", "\<\"PRIVATE:BBH:0037\"\>", ",", "\<\"PRIVATE:BBH:0038\"\>", 
   ",", "\<\"PRIVATE:BBH:0039\"\>", ",", "\<\"PRIVATE:BBH:0040\"\>", 
   ",", "\<\"PRIVATE:BBH:0041\"\>", ",", "\<\"PRIVATE:BBH:0042\"\>", 
   ",", "\<\"PRIVATE:BBH:0043\"\>", ",", "\<\"PRIVATE:BBH:0044\"\>", 
   ",", "\<\"PRIVATE:BBH:0045\"\>", ",", "\<\"PRIVATE:BBH:0046\"\>", 
   ",", "\<\"PRIVATE:BBH:0047\"\>", ",", "\<\"PRIVATE:BBH:0050\"\>", 
   ",", "\<\"PRIVATE:BBH:0051\"\>", ",", "\<\"PRIVATE:BBH:0052\"\>", 
   ",", "\<\"PRIVATE:BBH:0053\"\>", ",", "\<\"PRIVATE:BBH:0054\"\>", 
   ",", "\<\"PRIVATE:BBH:0055\"\>", ",", "\<\"PRIVATE:BBH:0056\"\>", 
   ",", "\<\"PRIVATE:BBH:0057\"\>", ",", "\<\"PRIVATE:BBH:0058\"\>", 
   ",", "\<\"PRIVATE:BBH:0059\"\>", ",", "\<\"PRIVATE:BBH:0060\"\>", 
   ",", "\<\"PRIVATE:BBH:0061\"\>", ",", "\<\"PRIVATE:BBH:0062\"\>", 
   ",", "\<\"PRIVATE:BBH:0064\"\>", ",", "\<\"PRIVATE:BBH:0065\"\>", 
   ",", "\<\"PRIVATE:BBH:0066\"\>", ",", "\<\"PRIVATE:BBH:0067\"\>", 
   ",", "\<\"PRIVATE:BBH:0068\"\>", ",", "\<\"PRIVATE:BBH:0069\"\>", 
   ",", "\<\"PRIVATE:BBH:0070\"\>", ",", "\<\"PRIVATE:BBH:0071\"\>", 
   ",", "\<\"PRIVATE:BBH:0072\"\>", ",", "\<\"PRIVATE:BBH:0073\"\>", 
   ",", "\<\"PRIVATE:BBH:0074\"\>", ",", "\<\"PRIVATE:BBH:0075\"\>", 
   ",", "\<\"PRIVATE:BBH:0076\"\>", ",", "\<\"PRIVATE:BBH:0077\"\>", 
   ",", "\<\"PRIVATE:BBH:0078\"\>", ",", "\<\"PRIVATE:BBH:0079\"\>", 
   ",", "\<\"PRIVATE:BBH:0080\"\>", ",", "\<\"PRIVATE:BBH:0081\"\>", 
   ",", "\<\"PRIVATE:BBH:0082\"\>", ",", "\<\"PRIVATE:BBH:0083\"\>", 
   ",", "\<\"PRIVATE:BBH:0084\"\>", ",", "\<\"PRIVATE:BBH:0085\"\>", 
   ",", "\<\"PRIVATE:BBH:0086\"\>", ",", "\<\"PRIVATE:BBH:0087\"\>", 
   ",", "\<\"PRIVATE:BBH:0088\"\>", ",", "\<\"PRIVATE:BBH:0089\"\>", 
   ",", "\<\"PRIVATE:BBH:0090\"\>", ",", "\<\"PRIVATE:BBH:0091\"\>", 
   ",", "\<\"PRIVATE:BBH:0092\"\>", ",", "\<\"PRIVATE:BBH:0093\"\>", 
   ",", "\<\"PRIVATE:BBH:0094\"\>", ",", "\<\"PRIVATE:BBH:0096\"\>", 
   ",", "\<\"PRIVATE:BBH:0097\"\>", ",", "\<\"PRIVATE:BBH:0098\"\>", 
   ",", "\<\"PRIVATE:BBH:0099\"\>", ",", "\<\"PRIVATE:BBH:0101\"\>", 
   ",", "\<\"PRIVATE:BBH:0102\"\>", ",", "\<\"PRIVATE:BBH:0103\"\>", 
   ",", "\<\"PRIVATE:BBH:0104\"\>", ",", "\<\"PRIVATE:BBH:0105\"\>", 
   ",", "\<\"PRIVATE:BBH:0115\"\>", ",", "\<\"PRIVATE:BBH:0117\"\>", 
   ",", "\<\"PRIVATE:BBH:0118\"\>", ",", "\<\"PRIVATE:BBH:0119\"\>", 
   ",", "\<\"PRIVATE:BBH:0121\"\>", ",", "\<\"PRIVATE:BBH:0123\"\>", 
   ",", "\<\"PRIVATE:BBH:0124\"\>", ",", "\<\"SXS:BBH:0000\"\>", 
   ",", "\<\"SXS:BBH:0004\"\>", ",", "\<\"SXS:BBH:0005\"\>", 
   ",", "\<\"SXS:BBH:0007\"\>", ",", "\<\"SXS:BBH:0013\"\>", 
   ",", "\<\"SXS:BBH:0016\"\>", ",", "\<\"SXS:BBH:0019\"\>", 
   ",", "\<\"SXS:BBH:0025\"\>", ",", "\<\"SXS:BBH:0030\"\>", 
   ",", "\<\"SXS:BBH:0036\"\>", ",", "\<\"SXS:BBH:0045\"\>", 
   ",", "\<\"SXS:BBH:0046\"\>", ",", "\<\"SXS:BBH:0047\"\>", 
   ",", "\<\"SXS:BBH:0056\"\>", ",", "\<\"SXS:BBH:0060\"\>", 
   ",", "\<\"SXS:BBH:0061\"\>", ",", "\<\"SXS:BBH:0063\"\>", 
   ",", "\<\"SXS:BBH:0064\"\>", ",", "\<\"SXS:BBH:0065\"\>", 
   ",", "\<\"SXS:BBH:0148\"\>", ",", "\<\"SXS:BBH:0149\"\>", 
   ",", "\<\"SXS:BBH:0150\"\>", ",", "\<\"SXS:BBH:0151\"\>", 
   ",", "\<\"SXS:BBH:0152\"\>", ",", "\<\"SXS:BBH:0153\"\>", 
   ",", "\<\"SXS:BBH:0154\"\>", ",", "\<\"SXS:BBH:0155\"\>", 
   ",", "\<\"SXS:BBH:0156\"\>", ",", "\<\"SXS:BBH:0157\"\>", 
   ",", "\<\"SXS:BBH:0158\"\>", ",", "\<\"SXS:BBH:0159\"\>", 
   ",", "\<\"SXS:BBH:0160\"\>", ",", "\<\"SXS:BBH:0166\"\>", 
   ",", "\<\"SXS:BBH:0167\"\>", ",", "\<\"SXS:BBH:0169\"\>", 
   ",", "\<\"SXS:BBH:0170\"\>", ",", "\<\"SXS:BBH:0172\"\>", 
   ",", "\<\"SXS:BBH:0174\"\>", ",", "\<\"SXS:BBH:0177\"\>", 
   ",", "\<\"SXS:BBH:0178\"\>", ",", "\<\"SXS:BBH:0180\"\>", 
   ",", "\<\"SXS:BBH:0202\"\>", ",", "\<\"SXS:BBH:0203\"\>", 
   ",", "\<\"SXS:BBH:0204\"\>", ",", "\<\"SXS:BBH:0205\"\>", 
   ",", "\<\"SXS:BBH:0206\"\>", ",", "\<\"SXS:BBH:0207\"\>"}], 
  "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["idToSimMap"], "Input"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"SXS:BBH:0610\"\>", "\[Rule]", "\<\"AS_001\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0611\"\>", "\[Rule]", "\<\"AS_002\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0612\"\>", "\[Rule]", "\<\"AS_003\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0613\"\>", "\[Rule]", "\<\"AS_004\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0614\"\>", "\[Rule]", "\<\"AS_006\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0615\"\>", "\[Rule]", "\<\"AS_007\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0616\"\>", "\[Rule]", "\<\"AS_008\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0617\"\>", "\[Rule]", "\<\"AS_010\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0618\"\>", "\[Rule]", "\<\"AS_011\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0619\"\>", "\[Rule]", "\<\"eas_009\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0620\"\>", "\[Rule]", "\<\"eas_006\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0621\"\>", "\[Rule]", "\<\"eas_008\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0622\"\>", 
    "\[Rule]", "\<\"d15.47_q8.0_sA_0_0_-0.900_sB_0_0_0\"\>"}], ",", 
   RowBox[{"\<\"ET:AEI:0001\"\>", "\[Rule]", "\<\"cas_12e5\"\>"}], ",", 
   RowBox[{"\<\"ET:AEI:0002\"\>", "\[Rule]", "\<\"ceas_7_e5\"\>"}], ",", 
   RowBox[{"\<\"ET:AEI:0003\"\>", "\[Rule]", "\<\"ceas_10_e0_12\"\>"}]}], 
  "\[RightAssociation]"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"findConfig", "[", "\"\<SXS:BBH:0622\>\"", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", \
"\<\"/Users/ian/Simulations/SEOBNRv4Paper/d15.47_q8.0_sA_0_0_-0.900_sB_0_0_0\"\
\>", "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"findConfig", "[", "\"\<SXS:BBH:0610\>\"", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", \
"\<\"/Users/ian/Simulations/SimulationAnnex/Incoming/HinderAlignedRuns/AS_001\
\"\>", "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["idToSimMap"], "Input"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"SXS:BBH:0610\"\>", "\[Rule]", "\<\"AS_001\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0611\"\>", "\[Rule]", "\<\"AS_002\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0612\"\>", "\[Rule]", "\<\"AS_003\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0613\"\>", "\[Rule]", "\<\"AS_004\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0614\"\>", "\[Rule]", "\<\"AS_006\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0615\"\>", "\[Rule]", "\<\"AS_007\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0616\"\>", "\[Rule]", "\<\"AS_008\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0617\"\>", "\[Rule]", "\<\"AS_010\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0618\"\>", "\[Rule]", "\<\"AS_011\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0619\"\>", "\[Rule]", "\<\"eas_009\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0620\"\>", "\[Rule]", "\<\"eas_006\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0621\"\>", "\[Rule]", "\<\"eas_008\"\>"}], ",", 
   RowBox[{"\<\"SXS:BBH:0622\"\>", 
    "\[Rule]", "\<\"d15.47_q8.0_sA_0_0_-0.900_sB_0_0_0\"\>"}], ",", 
   RowBox[{"\<\"ET:AEI:0001\"\>", "\[Rule]", "\<\"cas_12e5\"\>"}], ",", 
   RowBox[{"\<\"ET:AEI:0002\"\>", "\[Rule]", "\<\"ceas_7_e5\"\>"}], ",", 
   RowBox[{"\<\"ET:AEI:0003\"\>", "\[Rule]", "\<\"ceas_10_e0_12\"\>"}]}], 
  "\[RightAssociation]"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["idMap"], "Input"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"AS_001\"\>", "\[Rule]", "\<\"SXS:BBH:0610\"\>"}], ",", 
   RowBox[{"\<\"AS_002\"\>", "\[Rule]", "\<\"SXS:BBH:0611\"\>"}], ",", 
   RowBox[{"\<\"AS_003\"\>", "\[Rule]", "\<\"SXS:BBH:0612\"\>"}], ",", 
   RowBox[{"\<\"AS_004\"\>", "\[Rule]", "\<\"SXS:BBH:0613\"\>"}], ",", 
   RowBox[{"\<\"AS_006\"\>", "\[Rule]", "\<\"SXS:BBH:0614\"\>"}], ",", 
   RowBox[{"\<\"AS_007\"\>", "\[Rule]", "\<\"SXS:BBH:0615\"\>"}], ",", 
   RowBox[{"\<\"AS_008\"\>", "\[Rule]", "\<\"SXS:BBH:0616\"\>"}], ",", 
   RowBox[{"\<\"AS_010\"\>", "\[Rule]", "\<\"SXS:BBH:0617\"\>"}], ",", 
   RowBox[{"\<\"AS_011\"\>", "\[Rule]", "\<\"SXS:BBH:0618\"\>"}], ",", 
   RowBox[{"\<\"eas_009\"\>", "\[Rule]", "\<\"SXS:BBH:0619\"\>"}], ",", 
   RowBox[{"\<\"eas_006\"\>", "\[Rule]", "\<\"SXS:BBH:0620\"\>"}], ",", 
   RowBox[{"\<\"eas_008\"\>", "\[Rule]", "\<\"SXS:BBH:0621\"\>"}], ",", 
   RowBox[{"\<\"d15.47_q8.0_sA_0_0_-0.900_sB_0_0_0\"\>", 
    "\[Rule]", "\<\"SXS:BBH:0622\"\>"}], ",", 
   RowBox[{"\<\"cas_12e5\"\>", "\[Rule]", "\<\"ET:AEI:0001\"\>"}], ",", 
   RowBox[{"\<\"ceas_7_e5\"\>", "\[Rule]", "\<\"ET:AEI:0002\"\>"}], ",", 
   RowBox[{"\<\"ceas_10_e0_12\"\>", "\[Rule]", "\<\"ET:AEI:0003\"\>"}]}], 
  "\[RightAssociation]"}]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"foundConfigs", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"findConfig", "/@", "allSXSIDs"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"foundIDs", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FileNameTake", "[", 
      RowBox[{"#", ",", 
       RowBox[{"-", "1"}]}], "]"}], "&"}], "/@", "foundConfigs"}]}], 
  ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"missingIDs", "=", 
  RowBox[{"Complement", "[", 
   RowBox[{"allSXSIDs", ",", "foundIDs"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"BAM:BBH:8085\"\>", ",", "\<\"CEAS:BBH:10\"\>", 
   ",", "\<\"EAS:BBH:0006\"\>", ",", "\<\"EAS:BBH:0008\"\>", 
   ",", "\<\"EAS:BBH:0009\"\>", ",", "\<\"EAS:BBH:7080\"\>", 
   ",", "\<\"IAN:BBH:0001\"\>", ",", "\<\"IAN:BBH:0002\"\>", 
   ",", "\<\"IAN:BBH:0003\"\>", ",", "\<\"IAN:BBH:0004\"\>", 
   ",", "\<\"IAN:BBH:0006\"\>", ",", "\<\"IAN:BBH:0007\"\>", 
   ",", "\<\"IAN:BBH:0008\"\>", ",", "\<\"IAN:BBH:0010\"\>", 
   ",", "\<\"IAN:BBH:0011\"\>", ",", "\<\"SXS:BBH:0000\"\>", 
   ",", "\<\"SXS:BBH:5080\"\>"}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"foundCalibrationIDs", "=", 
  RowBox[{"Intersection", "[", 
   RowBox[{"foundIDs", ",", "calibrationIDs"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"PRIVATE:BBH:0021\"\>", ",", "\<\"PRIVATE:BBH:0022\"\>", 
   ",", "\<\"PRIVATE:BBH:0023\"\>", ",", "\<\"PRIVATE:BBH:0024\"\>", 
   ",", "\<\"PRIVATE:BBH:0025\"\>", ",", "\<\"PRIVATE:BBH:0029\"\>", 
   ",", "\<\"PRIVATE:BBH:0030\"\>", ",", "\<\"PRIVATE:BBH:0031\"\>", 
   ",", "\<\"PRIVATE:BBH:0032\"\>", ",", "\<\"PRIVATE:BBH:0033\"\>", 
   ",", "\<\"PRIVATE:BBH:0034\"\>", ",", "\<\"PRIVATE:BBH:0035\"\>", 
   ",", "\<\"PRIVATE:BBH:0036\"\>", ",", "\<\"PRIVATE:BBH:0037\"\>", 
   ",", "\<\"PRIVATE:BBH:0038\"\>", ",", "\<\"PRIVATE:BBH:0039\"\>", 
   ",", "\<\"PRIVATE:BBH:0040\"\>", ",", "\<\"PRIVATE:BBH:0041\"\>", 
   ",", "\<\"PRIVATE:BBH:0042\"\>", ",", "\<\"PRIVATE:BBH:0043\"\>", 
   ",", "\<\"PRIVATE:BBH:0044\"\>", ",", "\<\"PRIVATE:BBH:0045\"\>", 
   ",", "\<\"PRIVATE:BBH:0046\"\>", ",", "\<\"PRIVATE:BBH:0047\"\>", 
   ",", "\<\"PRIVATE:BBH:0050\"\>", ",", "\<\"PRIVATE:BBH:0051\"\>", 
   ",", "\<\"PRIVATE:BBH:0052\"\>", ",", "\<\"PRIVATE:BBH:0053\"\>", 
   ",", "\<\"PRIVATE:BBH:0054\"\>", ",", "\<\"PRIVATE:BBH:0055\"\>", 
   ",", "\<\"PRIVATE:BBH:0056\"\>", ",", "\<\"PRIVATE:BBH:0057\"\>", 
   ",", "\<\"PRIVATE:BBH:0058\"\>", ",", "\<\"PRIVATE:BBH:0059\"\>", 
   ",", "\<\"PRIVATE:BBH:0060\"\>", ",", "\<\"PRIVATE:BBH:0061\"\>", 
   ",", "\<\"PRIVATE:BBH:0062\"\>", ",", "\<\"PRIVATE:BBH:0064\"\>", 
   ",", "\<\"PRIVATE:BBH:0065\"\>", ",", "\<\"PRIVATE:BBH:0066\"\>", 
   ",", "\<\"PRIVATE:BBH:0067\"\>", ",", "\<\"PRIVATE:BBH:0068\"\>", 
   ",", "\<\"PRIVATE:BBH:0069\"\>", ",", "\<\"PRIVATE:BBH:0070\"\>", 
   ",", "\<\"PRIVATE:BBH:0071\"\>", ",", "\<\"PRIVATE:BBH:0072\"\>", 
   ",", "\<\"PRIVATE:BBH:0073\"\>", ",", "\<\"PRIVATE:BBH:0074\"\>", 
   ",", "\<\"PRIVATE:BBH:0075\"\>", ",", "\<\"PRIVATE:BBH:0076\"\>", 
   ",", "\<\"PRIVATE:BBH:0077\"\>", ",", "\<\"PRIVATE:BBH:0078\"\>", 
   ",", "\<\"PRIVATE:BBH:0079\"\>", ",", "\<\"PRIVATE:BBH:0080\"\>", 
   ",", "\<\"PRIVATE:BBH:0081\"\>", ",", "\<\"PRIVATE:BBH:0082\"\>", 
   ",", "\<\"PRIVATE:BBH:0083\"\>", ",", "\<\"PRIVATE:BBH:0084\"\>", 
   ",", "\<\"PRIVATE:BBH:0085\"\>", ",", "\<\"PRIVATE:BBH:0086\"\>", 
   ",", "\<\"PRIVATE:BBH:0087\"\>", ",", "\<\"PRIVATE:BBH:0088\"\>", 
   ",", "\<\"PRIVATE:BBH:0089\"\>", ",", "\<\"PRIVATE:BBH:0090\"\>", 
   ",", "\<\"PRIVATE:BBH:0091\"\>", ",", "\<\"PRIVATE:BBH:0092\"\>", 
   ",", "\<\"PRIVATE:BBH:0093\"\>", ",", "\<\"PRIVATE:BBH:0094\"\>", 
   ",", "\<\"PRIVATE:BBH:0096\"\>", ",", "\<\"PRIVATE:BBH:0097\"\>", 
   ",", "\<\"PRIVATE:BBH:0098\"\>", ",", "\<\"PRIVATE:BBH:0099\"\>", 
   ",", "\<\"PRIVATE:BBH:0101\"\>", ",", "\<\"PRIVATE:BBH:0102\"\>", 
   ",", "\<\"PRIVATE:BBH:0103\"\>", ",", "\<\"PRIVATE:BBH:0104\"\>", 
   ",", "\<\"PRIVATE:BBH:0105\"\>", ",", "\<\"PRIVATE:BBH:0115\"\>", 
   ",", "\<\"PRIVATE:BBH:0117\"\>", ",", "\<\"PRIVATE:BBH:0118\"\>", 
   ",", "\<\"PRIVATE:BBH:0119\"\>", ",", "\<\"PRIVATE:BBH:0121\"\>", 
   ",", "\<\"PRIVATE:BBH:0123\"\>", ",", "\<\"PRIVATE:BBH:0124\"\>", 
   ",", "\<\"SXS:BBH:0004\"\>", ",", "\<\"SXS:BBH:0005\"\>", 
   ",", "\<\"SXS:BBH:0007\"\>", ",", "\<\"SXS:BBH:0013\"\>", 
   ",", "\<\"SXS:BBH:0016\"\>", ",", "\<\"SXS:BBH:0019\"\>", 
   ",", "\<\"SXS:BBH:0025\"\>", ",", "\<\"SXS:BBH:0030\"\>", 
   ",", "\<\"SXS:BBH:0036\"\>", ",", "\<\"SXS:BBH:0045\"\>", 
   ",", "\<\"SXS:BBH:0046\"\>", ",", "\<\"SXS:BBH:0047\"\>", 
   ",", "\<\"SXS:BBH:0056\"\>", ",", "\<\"SXS:BBH:0060\"\>", 
   ",", "\<\"SXS:BBH:0061\"\>", ",", "\<\"SXS:BBH:0063\"\>", 
   ",", "\<\"SXS:BBH:0064\"\>", ",", "\<\"SXS:BBH:0065\"\>", 
   ",", "\<\"SXS:BBH:0148\"\>", ",", "\<\"SXS:BBH:0149\"\>", 
   ",", "\<\"SXS:BBH:0150\"\>", ",", "\<\"SXS:BBH:0151\"\>", 
   ",", "\<\"SXS:BBH:0152\"\>", ",", "\<\"SXS:BBH:0153\"\>", 
   ",", "\<\"SXS:BBH:0154\"\>", ",", "\<\"SXS:BBH:0155\"\>", 
   ",", "\<\"SXS:BBH:0156\"\>", ",", "\<\"SXS:BBH:0157\"\>", 
   ",", "\<\"SXS:BBH:0158\"\>", ",", "\<\"SXS:BBH:0159\"\>", 
   ",", "\<\"SXS:BBH:0160\"\>", ",", "\<\"SXS:BBH:0166\"\>", 
   ",", "\<\"SXS:BBH:0167\"\>", ",", "\<\"SXS:BBH:0169\"\>", 
   ",", "\<\"SXS:BBH:0170\"\>", ",", "\<\"SXS:BBH:0172\"\>", 
   ",", "\<\"SXS:BBH:0174\"\>", ",", "\<\"SXS:BBH:0177\"\>", 
   ",", "\<\"SXS:BBH:0178\"\>", ",", "\<\"SXS:BBH:0180\"\>", 
   ",", "\<\"SXS:BBH:0202\"\>", ",", "\<\"SXS:BBH:0203\"\>", 
   ",", "\<\"SXS:BBH:0204\"\>", ",", "\<\"SXS:BBH:0205\"\>", 
   ",", "\<\"SXS:BBH:0206\"\>", ",", "\<\"SXS:BBH:0207\"\>"}], 
  "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"foundValidationIDs", "=", 
  RowBox[{"Intersection", "[", 
   RowBox[{"foundIDs", ",", "validationIDs"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"PRIVATE:BBH:0063\"\>", ",", "\<\"PRIVATE:BBH:0100\"\>", 
   ",", "\<\"PRIVATE:BBH:0144\"\>", ",", "\<\"PRIVATE:BBH:0145\"\>", 
   ",", "\<\"PRIVATE:BBH:0146\"\>", ",", "\<\"PRIVATE:BBH:0158\"\>", 
   ",", "\<\"PRIVATE:BBH:0159\"\>", ",", "\<\"PRIVATE:BBH:0160\"\>", 
   ",", "\<\"PRIVATE:BBH:0161\"\>", ",", "\<\"PRIVATE:BBH:0162\"\>", 
   ",", "\<\"SXS:BBH:0306\"\>"}], "}"}]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"sims", "=", 
   RowBox[{"highestLev", "/@", "foundConfigs"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sims", "[", 
  RowBox[{"[", 
   RowBox[{"-", "1"}], "]"}], "]"}]], "Input"],

Cell[BoxData["\<\"/Users/ian/Simulations/SimulationAnnex/IncomingLinks/\
PRIVATE:BBH:0144/Lev5\"\>"], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ReadSXSMetadataFile", "[", 
  RowBox[{"sims", "[", 
   RowBox[{"[", 
    RowBox[{"-", "1"}], "]"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"simulation-name\"\>", 
    "\[Rule]", "\<\"BBH_SKS_d19.1_q2_sA_0_0_-0.850_sB_0_0_-0.850/Lev5\"\>"}], 
   ",", 
   RowBox[{"\<\"alternative-names\"\>", 
    "\[Rule]", "\<\"PRIVATE:BBH:0144, SXS:BBH:0234\"\>"}], ",", 
   RowBox[{"\<\"point-of-contact-email\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"tonyc@cita.utoronto.ca\"\>", "}"}]}], ",", 
   RowBox[{"\<\"simulation-bibtex-keys\"\>", 
    "\[Rule]", "\<\"SXSCatalog\"\>"}], ",", 
   RowBox[{"\<\"code-bibtex-keys\"\>", 
    "\[Rule]", \
"\<\"Ossokine:2013zga,Hemberger:2012jz,Szilagyi:2009qz,Boyle:2009vi,Scheel:\
2008rj,Boyle:2007ft,Scheel:2006gg,Lindblom:2005qh,Pfeiffer:2002wt,SpECwebsite\
\"\>"}], ",", 
   RowBox[{"\<\"initial-data-bibtex-keys\"\>", 
    "\[Rule]", \
"\<\"Buchman:2012dw,Lovelace:2008tw,Pfeiffer:2007yz,Caudill:2006hw,Cook:\
2004kt\"\>"}], ",", 
   RowBox[{"\<\"quasicircular-bibtex-keys\"\>", 
    "\[Rule]", \
"\<\"Mroue:2012kv,Buonanno:2010yk,Mroue:2010re,Boyle:2007ft\"\>"}], ",", 
   RowBox[{"\<\"initial-data-type\"\>", "\[Rule]", "\<\"BBH_SKS\"\>"}], ",", 
   RowBox[{"\<\"initial-separation\"\>", "\[Rule]", 
    "19.1000000000000014`17.281033367247726"}], ",", 
   RowBox[{"\<\"initial-orbital-frequency\"\>", "\[Rule]", 
    "0.0108222084204`"}], ",", 
   RowBox[{"\<\"initial-adot\"\>", "\[Rule]", 
    RowBox[{"-", "0.000282793566334`"}]}], ",", 
   RowBox[{"\<\"object1\"\>", "\[Rule]", "\<\"bh\"\>"}], ",", 
   RowBox[{"\<\"object2\"\>", "\[Rule]", "\<\"bh\"\>"}], ",", 
   RowBox[{"\<\"initial-ADM-energy\"\>", "\[Rule]", "0.994906670556087`"}], 
   ",", 
   RowBox[{"\<\"initial-ADM-linear-momentum\"\>", 
    "\[Rule]", "\<\"0.0000003605780123, 0.0000002687493155, \
0.0000001187092649\"\>"}], ",", 
   RowBox[{"\<\"initial-ADM-angular-momentum\"\>", 
    "\[Rule]", "\<\"0.0000089466133394, 0.0000424034158252, \
0.6323309011110937\"\>"}], ",", 
   RowBox[{"\<\"initial-mass1\"\>", "\[Rule]", "0.666666635942339`"}], ",", 
   RowBox[{"\<\"initial-mass2\"\>", "\[Rule]", "0.333333365284412`"}], ",", 
   RowBox[{"\<\"initial-spin1\"\>", 
    "\[Rule]", "\<\"2.28844423351e-13 ,-3.49644412217e-13 \
,-0.377777711879\"\>"}], ",", 
   RowBox[{"\<\"initial-spin2\"\>", 
    "\[Rule]", "\<\"-6.00000115024e-16 ,-1.68888921266e-15 \
,-0.0944444794869\"\>"}], ",", 
   RowBox[{"\<\"initial-position1\"\>", 
    "\[Rule]", "\<\"6.3549563138044425, 0.0367743262247811, \
0.0000000000000000\"\>"}], ",", 
   RowBox[{"\<\"initial-position2\"\>", 
    "\[Rule]", "\<\"-12.7450436861955581, 0.0367743262247811, \
0.0000000000000000\"\>"}], ",", 
   RowBox[{"\<\"relaxed-measurement-time\"\>", "\[Rule]", "330.`"}], ",", 
   RowBox[{"\<\"relaxed-mass1\"\>", "\[Rule]", "0.66669894557`"}], ",", 
   RowBox[{"\<\"relaxed-mass2\"\>", "\[Rule]", "0.333392559026`"}], ",", 
   RowBox[{"\<\"relaxed-spin1\"\>", 
    "\[Rule]", "\<\"1.33138116307e-08, -6.54004098467e-09, \
-0.377757415424\"\>"}], ",", 
   RowBox[{"\<\"relaxed-spin2\"\>", 
    "\[Rule]", "\<\"3.01442268631e-09, 2.5008816942e-09, \
-0.0944345297165\"\>"}], ",", 
   RowBox[{"\<\"relaxed-position1\"\>", 
    "\[Rule]", "\<\"-5.29665681825, -3.78123314168, 1.71719541078e-06\"\>"}], 
   ",", 
   RowBox[{"\<\"relaxed-position2\"\>", 
    "\[Rule]", "\<\"10.4457156893, 7.66053748006, 1.16178672345e-06\"\>"}], 
   ",", 
   RowBox[{"\<\"relaxed-orbital-frequency\"\>", 
    "\[Rule]", "\<\"4.24015128038e-10, -2.66153263865e-11, \
0.0114698919558\"\>"}], ",", 
   RowBox[{"\<\"relaxed-eccentricity\"\>", "\[Rule]", "\<\"<1.4e-04\"\>"}], 
   ",", 
   RowBox[{"\<\"common-horizon-time\"\>", "\[Rule]", "10596.8099066`"}], ",", 
   
   RowBox[{"\<\"number-of-orbits\"\>", "\[Rule]", "27.821168805`"}], ",", 
   RowBox[{"\<\"remnant-mass\"\>", "\[Rule]", "0.974102656216`"}], ",", 
   RowBox[{"\<\"remnant-spin\"\>", 
    "\[Rule]", "\<\"2.55953840079e-08, -1.08387599749e-08, \
0.270804936551\"\>"}], ",", 
   RowBox[{"\<\"remnant-velocity\"\>", 
    "\[Rule]", "\<\"-0.000865027555618, -0.000212805671159, \
1.2901956081e-08\"\>"}], ",", 
   RowBox[{"\<\"spec-revisions\"\>", 
    "\[Rule]", "\<\"InitialCommit-24016-gac5079e\"\>"}], ",", 
   RowBox[{"\<\"spells-revision\"\>", 
    "\[Rule]", "\<\"InitialCommit-23245-gfd35c55\"\>"}], ",", 
   RowBox[{"\<\"initial-mass-ratio\"\>", "\[Rule]", "1.999999716120572`"}], 
   ",", 
   RowBox[{"\<\"relaxed-mass-ratio\"\>", "\[Rule]", "1.9997415284784645`"}], 
   ",", 
   RowBox[{"\<\"relaxed-chi1\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"2.99531755318821`*^-8", ",", 
      RowBox[{"-", "1.4713667357874734`*^-8"}], ",", 
      RowBox[{"-", "0.8498718839144541`"}]}], "}"}]}], ",", 
   RowBox[{"\<\"relaxed-chi2\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"2.7120166056909838`*^-8", ",", "2.249993909063058`*^-8", ",", 
      RowBox[{"-", "0.8496088285988597`"}]}], "}"}]}]}], 
  "\[RightAssociation]"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"params", "=", 
  RowBox[{"Dataset", "@", 
   RowBox[{"Map", "[", 
    RowBox[{"summaryRow", ",", "sims"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 TagBox[
  TemplateBox[{GridBox[{{
       StyleBox["\"Id\"", 
        GrayLevel[0.3]], 
       StyleBox["\"PublicId\"", 
        GrayLevel[0.3]], 
       StyleBox["\"MassRatio\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi1\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi2\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi1X\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi1Y\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi1Z\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi2X\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi2Y\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi2Z\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Eccentricity\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Freq\"", 
        GrayLevel[0.3]], 
       StyleBox["\"FreqZ\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Orbits\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Email\"", 
        GrayLevel[0.3]]}, {
       StyleBox["\"SXS:BBH:0180\"", FontColor -> GrayLevel[0.4]], 
       StyleBox["\"SXS:BBH:0180\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"1.\"", 1.000000000542, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"3.671\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 3.6705079717546236`*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.157\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 2.157287389055056*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.782\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -2.782417491073864*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.561\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], 1.5605388945046178`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-3.671\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], -3.670506585416447*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.279\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], 2.278998390370446*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.359\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -2.3590756886619283`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.157\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], -2.1572848953961118`*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0000514\"", 0.0000514, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.257\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], -1.25723559892*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.606\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], -1.60586989177*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01227\"", 0.0122671107427, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01227\"", 0.0122671107427, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"28.18\"", 28.1825121856, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
       "\"jonathan.blackman.0@gmail.com\"", FontColor -> GrayLevel[0.4]]}, {
       StyleBox["\"SXS:BBH:0004\"", FontColor -> GrayLevel[0.4]], 
       StyleBox["\"SXS:BBH:0004\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"1.\"", 1.0004591540143728`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.49950199999850337`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.406\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.4056162899053493`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.424\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -2.4244276992504034`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.449\"", "\[Times]", 
           SuperscriptBox["10", "\"-11\""]}], -1.4491686503772453`*^-11, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4995\"", -0.49950199999850337`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.091\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], -1.0905042969901307`*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-8.823\"", "\[Times]", 
           SuperscriptBox["10", "\"-10\""]}], -8.823381842082116*^-10, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.406\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.4055462932319136`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00037\"", 0.00037, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-6.222\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], -6.22152557272*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.27\"", "\[Times]", 
              SuperscriptBox["10", "\"-12\""]}], 1.27000914674*^-12, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01151\"", 0.0115059848264, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01151\"", 0.0115059848264, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"30.19\"", 30.1887486629, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       StyleBox["\"SXS:BBH:0005\"", FontColor -> GrayLevel[0.4]], 
       StyleBox["\"SXS:BBH:0005\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"1.\"", 1.0004601318711066`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.49950799999806694`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.034\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.0337164425568865`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-3.647\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -3.646774477441292*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.616\"", "\[Times]", 
           SuperscriptBox["10", "\"-11\""]}], 1.6160839248123018`*^-11, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.49950799999806694`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.27\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], -2.2702708721827495`*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.543\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], -1.5431031390990379`*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.033\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.0333519022575837`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00025\"", 0.00025, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.081\"", "\[Times]", 
              SuperscriptBox["10", "\"-12\""]}], -1.0806821799*^-12, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.774\"", "\[Times]", 
              SuperscriptBox["10", "\"-12\""]}], 1.77373245117*^-12, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01227\"", 0.0122712609382, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01227\"", 0.0122712609382, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"30.19\"", 30.1902381527, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       StyleBox["\"SXS:BBH:0007\"", FontColor -> GrayLevel[0.4]], 
       StyleBox["\"SXS:BBH:0007\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"1.5\"", 1.499999279862952, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"8.645\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 8.644593639599885*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.554\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.5536429844934146`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-5.975\"", "\[Times]", 
           SuperscriptBox["10", "\"-10\""]}], -5.975351627829464*^-10, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-4.374\"", "\[Times]", 
           SuperscriptBox["10", "\"-10\""]}], -4.3741826203157914`*^-10, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"8.644\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 8.64427645114058*^-8, AutoDelete -> 
         True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"3.198\"", "\[Times]", 
           SuperscriptBox["10", "\"-10\""]}], 3.1975684812020297`*^-10, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.58\"", "\[Times]", 
           SuperscriptBox["10", "\"-10\""]}], -1.5796393797007168`*^-10, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.554\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.5536388909784804`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00042\"", 0.00042, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-3.157\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], -3.1569669364*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"3.844\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], 3.84358163727*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01229\"", 0.0122881286652, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01229\"", 0.0122881286652, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"29.09\"", 29.0922488341, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       StyleBox["\"SXS:BBH:0013\"", FontColor -> GrayLevel[0.4]], 
       StyleBox["\"SXS:BBH:0013\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox[
        "\"1.501\"", 1.5006796015068786`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.4995240000007102, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.35\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.3504229542535372`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-5.138\"", "\[Times]", 
           SuperscriptBox["10", "\"-13\""]}], -5.13838891730444*^-13, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.674\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -1.673946966166141*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.4995240000007102, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.349\"", "\[Times]", 
           SuperscriptBox["10", "\"-10\""]}], 1.348554338341862*^-10, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-5.309\"", "\[Times]", 
           SuperscriptBox["10", "\"-10\""]}], -5.309055048858843*^-10, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.35\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.3504165714225235`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00014\"", 0.00014, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-2.192\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], -2.19199016062*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.724\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], -1.72423636521*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01444\"", 0.0144353214212, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01444\"", 0.0144353214212, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"23.75\"", 23.7549019484, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       StyleBox["\"SXS:BBH:0016\"", FontColor -> GrayLevel[0.4]], 
       StyleBox["\"SXS:BBH:0016\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"1.501\"", 1.500675718920163, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.4995239999990734, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.337\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.33706397162074*^-7, AutoDelete -> 
         True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.825\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], 1.8250198872167478`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-4.35\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -4.3501023985012335`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4995\"", -0.4995239999990734, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-4.547\"", "\[Times]", 
           SuperscriptBox["10", "\"-10\""]}], -4.5467691804617164`*^-10, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-8.223\"", "\[Times]", 
           SuperscriptBox["10", "\"-10\""]}], -8.222941003819357*^-10, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.337\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.3370309548912822`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00042\"", 0.00042, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-3.892\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], -3.89161772346*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"2.204\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], 2.20388317391*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01149\"", 0.0114901342526, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01149\"", 0.0114901342526, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"30.67\"", 30.670731634, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       StyleBox["\"SXS:BBH:0019\"", FontColor -> GrayLevel[0.4]], 
       StyleBox["\"SXS:BBH:0019\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"1.5\"", 1.4999643368218425`, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.4995170000001786, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.49946499999885513`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-5.704\"", "\[Times]", 
           SuperscriptBox["10", "\"-13\""]}], -5.704387417298467*^-13, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.052\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -1.05249429323198*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4995\"", -0.4995170000001786, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.848\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -1.8475416541308586`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-5.774\"", "\[Times]", 
           SuperscriptBox["10", "\"-13\""]}], -5.773849539842928*^-13, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.49946499999885513`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.000076\"", 0.000076, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.217\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], 1.21716180788*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-6.78\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], -6.77976592269*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.0146\"", 0.0146044992936, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.0146\"", 0.0146044992936, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"20.44\"", 20.4442758252, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       StyleBox["\"SXS:BBH:0025\"", FontColor -> GrayLevel[0.4]], 
       StyleBox["\"SXS:BBH:0025\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"1.5\"", 1.4999660921175488`, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.4995229999979774, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.49945900000102816`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.128\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -1.1283338721781916`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.372\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -1.3722192406000037`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.4995229999979774, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.028\"", "\[Times]", 
           SuperscriptBox["10", "\"-13\""]}], -2.028389334962964*^-13, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-8.676\"", "\[Times]", 
           SuperscriptBox["10", "\"-13\""]}], -8.676222616560631*^-13, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4995\"", -0.49945900000102816`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.000076\"", 0.000076, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.059\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], 1.05926055842*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-6.837\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], -6.83724291126*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01456\"", 0.0145599840365, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01456\"", 0.0145599840365, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"22.41\"", 22.4087474897, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       StyleBox["\"SXS:BBH:0030\"", FontColor -> GrayLevel[0.4]], 
       StyleBox["\"SXS:BBH:0030\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"3.\"", 2.999993377707023, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.893\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.8932910074165287`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"5.035\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 5.035305078441384*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"5.982\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 5.98204669549093*^-9, AutoDelete -> 
         True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"3.574\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 3.5737420864538748`*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.892\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.892451763138082*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.855\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], -2.855241834589736*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"5.178\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 5.178449530094124*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"5.035\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 5.034957830849293*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00201\"", 0.00201, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.166\"", "\[Times]", 
              SuperscriptBox["10", "\"-11\""]}], 1.16622351955*^-11, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.503\"", "\[Times]", 
              SuperscriptBox["10", "\"-11\""]}], -1.50329266273*^-11, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01775\"", 0.0177451925155, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01775\"", 0.0177451925155, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"18.22\"", 18.2227985811, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       StyleBox["\"SXS:BBH:0036\"", FontColor -> GrayLevel[0.4]], 
       StyleBox["\"SXS:BBH:0036\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"3.001\"", 3.00132086396168, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.4995480000012456, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.066\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.0656810303441013`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-5.688\"", "\[Times]", 
           SuperscriptBox["10", "\"-13\""]}], -5.687918736852091*^-13, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-9.491\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -9.491432515041821*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4995\"", -0.4995480000012456, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.173\"", "\[Times]", 
           SuperscriptBox["10", "\"-11\""]}], 2.172833150372098*^-11, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.34\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], 2.339570379693653*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.066\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.065681018783895*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00051\"", 0.00051, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.362\"", "\[Times]", 
              SuperscriptBox["10", "\"-15\""]}], 1.36177403878*^-15, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-6.514\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], -6.51390910334*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01226\"", 0.0122608641365, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01226\"", 0.0122608641365, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"31.72\"", 31.7235453844, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       StyleBox["\"SXS:BBH:0045\"", FontColor -> GrayLevel[0.4]], 
       StyleBox["\"SXS:BBH:0045\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"3.\"", 2.9998043864743114`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.49954399999990334`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4994\"", 0.4993710000017552, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"6.591\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], 6.590522157888757*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.218\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -1.2178549812014693`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.49954399999990334`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.094\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -2.093776289474588*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.521\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -1.5210923345922082`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4994\"", -0.4993710000017552, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00064\"", 0.00064, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-8.391\"", "\[Times]", 
              SuperscriptBox["10", "\"-15\""]}], -8.3905765409*^-15, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-4.337\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], -4.33736186877*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01748\"", 0.0174801093984, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01748\"", 0.0174801093984, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"20.99\"", 20.9910756645, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       StyleBox["\"SXS:BBH:0046\"", FontColor -> GrayLevel[0.4]], 
       StyleBox["\"SXS:BBH:0046\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"3.\"", 2.999787854043477, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.4995350000006885, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4994\"", 0.49935500000097954`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"6.804\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], 6.803636545112171*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.86\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], 1.8598678496315114`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4995\"", -0.4995350000006885, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.879\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -1.8785030075193555`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"8.096\"", "\[Times]", 
           SuperscriptBox["10", "\"-13\""]}], 8.096450984988611*^-13, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4994\"", -0.49935500000097954`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00026\"", 0.00026, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.021\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], 1.02143230173*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-7.953\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], -7.95303671012*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01771\"", 0.017711566377, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01771\"", 0.017711566377, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"14.4\"", 14.3991233879, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       StyleBox["\"SXS:BBH:0047\"", FontColor -> GrayLevel[0.4]], 
       StyleBox["\"SXS:BBH:0047\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"3.\"", 2.9998073970350196`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.4995460000001039, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4994\"", 0.4993860000005644, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"7.944\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], 7.943591552635318*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.87\"", "\[Times]", 
           SuperscriptBox["10", "\"-13\""]}], 2.870038646614089*^-13, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.4995460000001039, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.524\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -1.5238772969959244`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-7.085\"", "\[Times]", 
           SuperscriptBox["10", "\"-13\""]}], -7.085359781967637*^-13, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4994\"", 0.4993860000005644, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00047\"", 0.00047, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.829\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], -1.82899710354*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"5.204\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], 5.20419452999*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01743\"", 0.017430120348, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01743\"", 0.017430120348, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"22.72\"", 22.7176857636, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       StyleBox["\"SXS:BBH:0056\"", FontColor -> GrayLevel[0.4]], 
       StyleBox["\"SXS:BBH:0056\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"5.\"", 4.999988327680573, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.322\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.32161268972426*^-7, AutoDelete -> 
         True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.696\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.696477696199975*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.024\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 1.0235136018743164`*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.32\"", "\[Times]", 
           SuperscriptBox["10", "\"-11\""]}], 2.3204167725987873`*^-11, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.322\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.3215901165442728`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.604\"", "\[Times]", 
           SuperscriptBox["10", "\"-11\""]}], -1.6037040112760512`*^-11, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.974\"", "\[Times]", 
           SuperscriptBox["10", "\"-11\""]}], -1.973995206762122*^-11, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.696\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.6964776842055804`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00049\"", 0.00049, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.074\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], 1.07399540987*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-9.791\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], -9.79113882055*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01589\"", 0.0158876733427, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01589\"", 0.0158876733427, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"28.81\"", 28.8102224144, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       StyleBox["\"SXS:BBH:0060\"", FontColor -> GrayLevel[0.4]], 
       StyleBox["\"SXS:BBH:0060\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"5.002\"", 5.002173154267827, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.49954868420951104`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"3.751\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 3.7512243348209624`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-3.092\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -3.0918890714225516`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"4.428\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], 4.428289770667785*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4995\"", -0.49954868420951104`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-3.706\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -3.706193556400707*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.213\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -2.2129487067635156`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"3.751\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 3.7512243345726033`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0034\"", 0.0034, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"3.021\"", "\[Times]", 
              SuperscriptBox["10", "\"-15\""]}], 3.02078236448*^-15, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.458\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], 1.45801004851*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01608\"", 0.0160768529216, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01608\"", 0.0160768529216, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"23.17\"", 23.1708280549, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       StyleBox["\"SXS:BBH:0061\"", FontColor -> GrayLevel[0.4]], 
       StyleBox["\"SXS:BBH:0061\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"5.002\"", 5.002171509583493, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4996\"", 0.49955199999943783`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.917\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.9172550940754995`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.085\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], 1.084707932330804*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-3.613\"", "\[Times]", 
           SuperscriptBox["10", "\"-13\""]}], -3.6133996766932*^-13, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4996\"", 0.49955199999943783`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.29\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -2.2904556052655666`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.46\"", "\[Times]", 
           SuperscriptBox["10", "\"-13\""]}], 2.4603952556416697`*^-13, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.917\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.9172550939845456`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00421\"", 0.00421, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"7.402\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], 7.40229090007*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-2.453\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], -2.45278165594*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01578\"", 0.0157773125257, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01578\"", 0.0157773125257, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"34.49\"", 34.4868763593, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       ItemBox[
        UnderscriptBox["\[VerticalEllipsis]", 
         StyleBox["125", 
          GrayLevel[0.5]]], Alignment -> {Center, Bottom}, Background -> 
        RGBColor[0.985, 0.98, 0.973]], "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]"}, {
       ItemBox[
        RowBox[{
          TagBox[
           TooltipBox["3 levels", 
            InterpretationBox[
             TagBox[
              TagBox[
               StyleBox[
                TagBox[
                 TooltipBox[
                  SubscriptBox[
                   RowBox[{"{", 
                    RowBox[{
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    RowBox[{"\[LeftAssociation]", 
                    RowBox[{
                    RowBox[{
                    StyleBox[
                    "Id", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Str", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[String]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[String]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[String], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "PublicId", FontColor -> RGBColor[0.6, 0.4, 0.2], 
                    FontFamily -> "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Str", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[String]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[String]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[String], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "MassRatio", FontColor -> RGBColor[0.6, 0.4, 0.2], 
                    FontFamily -> "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1X", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1Y", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1Z", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2X", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2Y", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2Z", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox["\[Rule]", FontColor -> GrayLevel[0.65], 
                    FontWeight -> "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Eccentricity", FontColor -> RGBColor[0.6, 0.4, 0.2], 
                    FontFamily -> "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Freq", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    SubscriptBox[
                    RowBox[{"{", 
                    RowBox[{
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], "}"}], 
                    StyleBox[
                    "3", FontFamily -> "Arial", FontWeight -> Normal]], 
                    FrameStyle -> Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Vector[TypeSystem`Atom[Real], 3]", 
                    ShowStringCharacters -> True, NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "FreqZ", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Orbits", FontColor -> RGBColor[0.6, 0.4, 0.2], 
                    FontFamily -> "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Email", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Str", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[String]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[String]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[String], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}]}], "\[RightAssociation]"}], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Struct[{\"Id\", \"PublicId\", \"MassRatio\", \
\"Chi1\", \"Chi2\", \"Chi1X\", \"Chi1Y\", \"Chi1Z\", \"Chi2X\", \"Chi2Y\", \
\"Chi2Z\", \"Eccentricity\", \"Freq\", \"FreqZ\", \"Orbits\", \"Email\"}, \
{TypeSystem`Atom[String], TypeSystem`Atom[String], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Vector[TypeSystem`Atom[Real], 3], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[String]}]", ShowStringCharacters -> 
                    True, NumberMarks -> True], 
                    InputForm[
                    
                    TypeSystem`Struct[{
                    "Id", "PublicId", "MassRatio", "Chi1", "Chi2", "Chi1X", 
                    "Chi1Y", "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", 
                    "Eccentricity", "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`Atom[String], 
                    TypeSystem`Atom[String], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[String]}]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    
                    TypeSystem`Struct[{
                    "Id", "PublicId", "MassRatio", "Chi1", "Chi2", "Chi1X", 
                    "Chi1Y", "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", 
                    "Eccentricity", "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`Atom[String], 
                    TypeSystem`Atom[String], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[String]}], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], "}"}], 
                   StyleBox[
                   "141", FontFamily -> "Arial", FontWeight -> Normal]], 
                  Cell[
                   BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Vector[TypeSystem`Struct[{\"Id\", \
\"PublicId\", \"MassRatio\", \"Chi1\", \"Chi2\", \"Chi1X\", \"Chi1Y\", \
\"Chi1Z\", \"Chi2X\", \"Chi2Y\", \"Chi2Z\", \"Eccentricity\", \"Freq\", \
\"FreqZ\", \"Orbits\", \"Email\"}, {TypeSystem`Atom[String], \
TypeSystem`Atom[String], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Vector[TypeSystem`Atom[Real], 3], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[String]}], 141]", ShowStringCharacters -> 
                    True, NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Vector[
                    
                    TypeSystem`Struct[{
                    "Id", "PublicId", "MassRatio", "Chi1", "Chi2", "Chi1X", 
                    "Chi1Y", "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", 
                    "Eccentricity", "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`Atom[String], 
                    TypeSystem`Atom[String], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[String]}], 141]], Editable -> True, 
                    AutoDelete -> True]], "Input", FontTracking -> "Plain"], 
                  TooltipDelay -> 0.25], 
                 EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Vector[
                    TypeSystem`Struct[{
                    "Id", "PublicId", "MassRatio", "Chi1", "Chi2", "Chi1X", 
                    "Chi1Y", "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", 
                    "Eccentricity", "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`Atom[String], 
                    TypeSystem`Atom[String], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[String]}], 141], InputForm], "Input"]], 
                   Method -> "Preemptive", PassEventsDown -> True, 
                   PassEventsUp -> False}]], FontTracking -> "Condensed", 
                FontWeight -> "Bold", SpanMinSize -> 1.3, SpanMaxSize -> 3.], 
               Deploy, DefaultBaseStyle -> "Deploy"], 
              MouseAppearanceTag["LinkHand"]], 
             TypeSystem`Vector[
              
              TypeSystem`Struct[{
               "Id", "PublicId", "MassRatio", "Chi1", "Chi2", "Chi1X", 
                "Chi1Y", "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", "Eccentricity", 
                "Freq", "FreqZ", "Orbits", "Email"}, {
                TypeSystem`Atom[String], 
                TypeSystem`Atom[String], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Vector[
                 TypeSystem`Atom[Real], 3], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[String]}], 141]], TooltipDelay -> 1.5], 
           EventHandlerTag[{"MouseClicked" :> Print[
               InputForm[
                TypeSystem`Vector[
                 
                 TypeSystem`Struct[{
                  "Id", "PublicId", "MassRatio", "Chi1", "Chi2", "Chi1X", 
                   "Chi1Y", "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", 
                   "Eccentricity", "Freq", "FreqZ", "Orbits", "Email"}, {
                   TypeSystem`Atom[String], 
                   TypeSystem`Atom[String], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[String]}], 141]]]}]], 
          AdjustmentBox[" | ", BoxBaselineShift -> -0.3], 
          RowBox[{"141", "rows"}]}], 
        BaseStyle -> {
         FontFamily -> "Helvetica", FontSize -> 10, FontColor -> 
          GrayLevel[0.4], Editable -> False, Selectable -> False}, 
        ItemSize -> {Automatic, Automatic}, Alignment -> {Left, Center}, 
        Background -> RGBColor[0.92, 0.92, 0.9]], "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]"}}, 
     GridBoxFrame -> {"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}}, 
     FrameStyle -> RGBColor[0, 0, 0, 0.4], GridBoxDividers -> {"Columns" -> {
         RGBColor[0, 0, 0, 0.4], {
          RGBColor[0, 0, 0, 0.09]}, 
         RGBColor[0, 0, 0, 0.4]}, "Rows" -> {
         RGBColor[0, 0, 0, 0.4], 
         RGBColor[0, 0, 0, 0.3], {
          RGBColor[0, 0, 0, 0.08]}, 
         RGBColor[0, 0, 0, 0.4]}}, RowSpacings -> {1.5, 1.2}, 
     GridBoxBackground -> {"Columns" -> {}, "Rows" -> {
         RGBColor[0.92, 0.92, 0.9]}}, 
     GridBoxAlignment -> {"Columns" -> {{Left}}}, ColumnSpacings -> 2.5, 
     GridFrameMargins -> {{2, 3}, {1, 3}}, 
     GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
      RowMinHeight -> 1.3],"Dataset[{__Association}]"},
   "Dataset",
   DisplayFunction->(TagBox[
     StyleBox[#, {
      ShowAutoStyles -> False, LineBreakWithin -> False, FontWeight -> 
       "Light", FontFamily -> "Helvetica Neue", NumberMarks -> False, 
       SpanMaxSize -> 3, SpanMinSize -> 1., Editable -> False, Selectable -> 
       True, Background -> RGBColor[0.985, 0.98, 0.973], 
       LinebreakAdjustments -> {0.4, 5, 100, 0, 0.5}, LineIndent -> 0, 
       LineSpacing -> {1.1, 5}}], Deploy]& ),
   InterpretationFunction->(#2& )],
  False,
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"params2", "=", 
  RowBox[{"replaceIDs", "[", 
   RowBox[{"params", ",", "idMap"}], "]"}]}]], "Input"],

Cell[BoxData[
 TagBox[
  TemplateBox[{GridBox[{{
       StyleBox["\"Id\"", 
        GrayLevel[0.3]], 
       StyleBox["\"PublicId\"", 
        GrayLevel[0.3]], 
       StyleBox["\"MassRatio\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi1\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi2\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi1X\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi1Y\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi1Z\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi2X\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi2Y\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi2Z\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Eccentricity\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Freq\"", 
        GrayLevel[0.3]], 
       StyleBox["\"FreqZ\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Orbits\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Email\"", 
        GrayLevel[0.3]]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0180\"", Short[#, 5]& ], "SXS:BBH:0180"], 
       StyleBox["\"SXS:BBH:0180\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"1.\"", 1.000000000542, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"3.671\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 3.6705079717546236`*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.157\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 2.157287389055056*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.782\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -2.782417491073864*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.561\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], 1.5605388945046178`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-3.671\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], -3.670506585416447*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.279\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], 2.278998390370446*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.359\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -2.3590756886619283`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.157\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], -2.1572848953961118`*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0000514\"", 0.0000514, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.257\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], -1.25723559892*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.606\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], -1.60586989177*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01227\"", 0.0122671107427, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01227\"", 0.0122671107427, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"28.18\"", 28.1825121856, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
       "\"jonathan.blackman.0@gmail.com\"", FontColor -> GrayLevel[0.4]]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0004\"", Short[#, 5]& ], "SXS:BBH:0004"], 
       StyleBox["\"SXS:BBH:0004\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"1.\"", 1.0004591540143728`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.49950199999850337`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.406\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.4056162899053493`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.424\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -2.4244276992504034`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.449\"", "\[Times]", 
           SuperscriptBox["10", "\"-11\""]}], -1.4491686503772453`*^-11, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4995\"", -0.49950199999850337`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.091\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], -1.0905042969901307`*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-8.823\"", "\[Times]", 
           SuperscriptBox["10", "\"-10\""]}], -8.823381842082116*^-10, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.406\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.4055462932319136`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00037\"", 0.00037, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-6.222\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], -6.22152557272*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.27\"", "\[Times]", 
              SuperscriptBox["10", "\"-12\""]}], 1.27000914674*^-12, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01151\"", 0.0115059848264, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01151\"", 0.0115059848264, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"30.19\"", 30.1887486629, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"SXS:BBH:0005\"", Short[#, 5]& ], "SXS:BBH:0005"], 
       StyleBox["\"SXS:BBH:0005\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"1.\"", 1.0004601318711066`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.49950799999806694`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.034\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.0337164425568865`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-3.647\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -3.646774477441292*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.616\"", "\[Times]", 
           SuperscriptBox["10", "\"-11\""]}], 1.6160839248123018`*^-11, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.49950799999806694`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.27\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], -2.2702708721827495`*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.543\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], -1.5431031390990379`*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.033\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.0333519022575837`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00025\"", 0.00025, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.081\"", "\[Times]", 
              SuperscriptBox["10", "\"-12\""]}], -1.0806821799*^-12, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.774\"", "\[Times]", 
              SuperscriptBox["10", "\"-12\""]}], 1.77373245117*^-12, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01227\"", 0.0122712609382, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01227\"", 0.0122712609382, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"30.19\"", 30.1902381527, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"SXS:BBH:0007\"", Short[#, 5]& ], "SXS:BBH:0007"], 
       StyleBox["\"SXS:BBH:0007\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"1.5\"", 1.499999279862952, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"8.645\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 8.644593639599885*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.554\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.5536429844934146`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-5.975\"", "\[Times]", 
           SuperscriptBox["10", "\"-10\""]}], -5.975351627829464*^-10, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-4.374\"", "\[Times]", 
           SuperscriptBox["10", "\"-10\""]}], -4.3741826203157914`*^-10, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"8.644\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 8.64427645114058*^-8, AutoDelete -> 
         True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"3.198\"", "\[Times]", 
           SuperscriptBox["10", "\"-10\""]}], 3.1975684812020297`*^-10, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.58\"", "\[Times]", 
           SuperscriptBox["10", "\"-10\""]}], -1.5796393797007168`*^-10, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.554\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.5536388909784804`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00042\"", 0.00042, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-3.157\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], -3.1569669364*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"3.844\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], 3.84358163727*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01229\"", 0.0122881286652, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01229\"", 0.0122881286652, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"29.09\"", 29.0922488341, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"SXS:BBH:0013\"", Short[#, 5]& ], "SXS:BBH:0013"], 
       StyleBox["\"SXS:BBH:0013\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox[
        "\"1.501\"", 1.5006796015068786`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.4995240000007102, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.35\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.3504229542535372`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-5.138\"", "\[Times]", 
           SuperscriptBox["10", "\"-13\""]}], -5.13838891730444*^-13, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.674\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -1.673946966166141*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.4995240000007102, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.349\"", "\[Times]", 
           SuperscriptBox["10", "\"-10\""]}], 1.348554338341862*^-10, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-5.309\"", "\[Times]", 
           SuperscriptBox["10", "\"-10\""]}], -5.309055048858843*^-10, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.35\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.3504165714225235`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00014\"", 0.00014, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-2.192\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], -2.19199016062*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.724\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], -1.72423636521*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01444\"", 0.0144353214212, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01444\"", 0.0144353214212, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"23.75\"", 23.7549019484, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"SXS:BBH:0016\"", Short[#, 5]& ], "SXS:BBH:0016"], 
       StyleBox["\"SXS:BBH:0016\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"1.501\"", 1.500675718920163, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.4995239999990734, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.337\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.33706397162074*^-7, AutoDelete -> 
         True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.825\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], 1.8250198872167478`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-4.35\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -4.3501023985012335`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4995\"", -0.4995239999990734, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-4.547\"", "\[Times]", 
           SuperscriptBox["10", "\"-10\""]}], -4.5467691804617164`*^-10, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-8.223\"", "\[Times]", 
           SuperscriptBox["10", "\"-10\""]}], -8.222941003819357*^-10, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.337\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.3370309548912822`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00042\"", 0.00042, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-3.892\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], -3.89161772346*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"2.204\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], 2.20388317391*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01149\"", 0.0114901342526, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01149\"", 0.0114901342526, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"30.67\"", 30.670731634, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"SXS:BBH:0019\"", Short[#, 5]& ], "SXS:BBH:0019"], 
       StyleBox["\"SXS:BBH:0019\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"1.5\"", 1.4999643368218425`, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.4995170000001786, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.49946499999885513`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-5.704\"", "\[Times]", 
           SuperscriptBox["10", "\"-13\""]}], -5.704387417298467*^-13, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.052\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -1.05249429323198*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4995\"", -0.4995170000001786, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.848\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -1.8475416541308586`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-5.774\"", "\[Times]", 
           SuperscriptBox["10", "\"-13\""]}], -5.773849539842928*^-13, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.49946499999885513`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.000076\"", 0.000076, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.217\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], 1.21716180788*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-6.78\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], -6.77976592269*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.0146\"", 0.0146044992936, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.0146\"", 0.0146044992936, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"20.44\"", 20.4442758252, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"SXS:BBH:0025\"", Short[#, 5]& ], "SXS:BBH:0025"], 
       StyleBox["\"SXS:BBH:0025\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"1.5\"", 1.4999660921175488`, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.4995229999979774, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.49945900000102816`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.128\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -1.1283338721781916`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.372\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -1.3722192406000037`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.4995229999979774, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.028\"", "\[Times]", 
           SuperscriptBox["10", "\"-13\""]}], -2.028389334962964*^-13, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-8.676\"", "\[Times]", 
           SuperscriptBox["10", "\"-13\""]}], -8.676222616560631*^-13, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4995\"", -0.49945900000102816`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.000076\"", 0.000076, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.059\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], 1.05926055842*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-6.837\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], -6.83724291126*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01456\"", 0.0145599840365, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01456\"", 0.0145599840365, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"22.41\"", 22.4087474897, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"SXS:BBH:0030\"", Short[#, 5]& ], "SXS:BBH:0030"], 
       StyleBox["\"SXS:BBH:0030\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"3.\"", 2.999993377707023, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.893\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.8932910074165287`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"5.035\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 5.035305078441384*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"5.982\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 5.98204669549093*^-9, AutoDelete -> 
         True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"3.574\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 3.5737420864538748`*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.892\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.892451763138082*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.855\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], -2.855241834589736*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"5.178\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 5.178449530094124*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"5.035\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 5.034957830849293*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00201\"", 0.00201, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.166\"", "\[Times]", 
              SuperscriptBox["10", "\"-11\""]}], 1.16622351955*^-11, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.503\"", "\[Times]", 
              SuperscriptBox["10", "\"-11\""]}], -1.50329266273*^-11, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01775\"", 0.0177451925155, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01775\"", 0.0177451925155, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"18.22\"", 18.2227985811, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"SXS:BBH:0036\"", Short[#, 5]& ], "SXS:BBH:0036"], 
       StyleBox["\"SXS:BBH:0036\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"3.001\"", 3.00132086396168, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.4995480000012456, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.066\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.0656810303441013`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-5.688\"", "\[Times]", 
           SuperscriptBox["10", "\"-13\""]}], -5.687918736852091*^-13, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-9.491\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -9.491432515041821*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4995\"", -0.4995480000012456, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.173\"", "\[Times]", 
           SuperscriptBox["10", "\"-11\""]}], 2.172833150372098*^-11, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.34\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], 2.339570379693653*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.066\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.065681018783895*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00051\"", 0.00051, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.362\"", "\[Times]", 
              SuperscriptBox["10", "\"-15\""]}], 1.36177403878*^-15, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-6.514\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], -6.51390910334*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01226\"", 0.0122608641365, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01226\"", 0.0122608641365, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"31.72\"", 31.7235453844, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"SXS:BBH:0045\"", Short[#, 5]& ], "SXS:BBH:0045"], 
       StyleBox["\"SXS:BBH:0045\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"3.\"", 2.9998043864743114`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.49954399999990334`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4994\"", 0.4993710000017552, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"6.591\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], 6.590522157888757*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.218\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -1.2178549812014693`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.49954399999990334`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.094\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -2.093776289474588*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.521\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -1.5210923345922082`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4994\"", -0.4993710000017552, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00064\"", 0.00064, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-8.391\"", "\[Times]", 
              SuperscriptBox["10", "\"-15\""]}], -8.3905765409*^-15, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-4.337\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], -4.33736186877*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01748\"", 0.0174801093984, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01748\"", 0.0174801093984, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"20.99\"", 20.9910756645, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"SXS:BBH:0046\"", Short[#, 5]& ], "SXS:BBH:0046"], 
       StyleBox["\"SXS:BBH:0046\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"3.\"", 2.999787854043477, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.4995350000006885, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4994\"", 0.49935500000097954`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"6.804\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], 6.803636545112171*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.86\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], 1.8598678496315114`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4995\"", -0.4995350000006885, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.879\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -1.8785030075193555`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"8.096\"", "\[Times]", 
           SuperscriptBox["10", "\"-13\""]}], 8.096450984988611*^-13, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4994\"", -0.49935500000097954`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00026\"", 0.00026, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.021\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], 1.02143230173*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-7.953\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], -7.95303671012*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01771\"", 0.017711566377, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01771\"", 0.017711566377, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"14.4\"", 14.3991233879, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"SXS:BBH:0047\"", Short[#, 5]& ], "SXS:BBH:0047"], 
       StyleBox["\"SXS:BBH:0047\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"3.\"", 2.9998073970350196`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.4995460000001039, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4994\"", 0.4993860000005644, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"7.944\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], 7.943591552635318*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.87\"", "\[Times]", 
           SuperscriptBox["10", "\"-13\""]}], 2.870038646614089*^-13, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.4995460000001039, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.524\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -1.5238772969959244`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-7.085\"", "\[Times]", 
           SuperscriptBox["10", "\"-13\""]}], -7.085359781967637*^-13, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4994\"", 0.4993860000005644, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00047\"", 0.00047, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.829\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], -1.82899710354*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"5.204\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], 5.20419452999*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01743\"", 0.017430120348, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01743\"", 0.017430120348, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"22.72\"", 22.7176857636, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"SXS:BBH:0056\"", Short[#, 5]& ], "SXS:BBH:0056"], 
       StyleBox["\"SXS:BBH:0056\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"5.\"", 4.999988327680573, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.322\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.32161268972426*^-7, AutoDelete -> 
         True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.696\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.696477696199975*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.024\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 1.0235136018743164`*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.32\"", "\[Times]", 
           SuperscriptBox["10", "\"-11\""]}], 2.3204167725987873`*^-11, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.322\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.3215901165442728`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.604\"", "\[Times]", 
           SuperscriptBox["10", "\"-11\""]}], -1.6037040112760512`*^-11, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.974\"", "\[Times]", 
           SuperscriptBox["10", "\"-11\""]}], -1.973995206762122*^-11, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.696\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.6964776842055804`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00049\"", 0.00049, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.074\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], 1.07399540987*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-9.791\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], -9.79113882055*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01589\"", 0.0158876733427, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01589\"", 0.0158876733427, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"28.81\"", 28.8102224144, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"SXS:BBH:0060\"", Short[#, 5]& ], "SXS:BBH:0060"], 
       StyleBox["\"SXS:BBH:0060\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"5.002\"", 5.002173154267827, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.49954868420951104`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"3.751\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 3.7512243348209624`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-3.092\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -3.0918890714225516`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"4.428\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], 4.428289770667785*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4995\"", -0.49954868420951104`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-3.706\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -3.706193556400707*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.213\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -2.2129487067635156`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"3.751\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 3.7512243345726033`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0034\"", 0.0034, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"3.021\"", "\[Times]", 
              SuperscriptBox["10", "\"-15\""]}], 3.02078236448*^-15, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.458\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], 1.45801004851*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01608\"", 0.0160768529216, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01608\"", 0.0160768529216, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"23.17\"", 23.1708280549, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"SXS:BBH:0061\"", Short[#, 5]& ], "SXS:BBH:0061"], 
       StyleBox["\"SXS:BBH:0061\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"5.002\"", 5.002171509583493, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4996\"", 0.49955199999943783`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.917\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.9172550940754995`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.085\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], 1.084707932330804*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-3.613\"", "\[Times]", 
           SuperscriptBox["10", "\"-13\""]}], -3.6133996766932*^-13, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4996\"", 0.49955199999943783`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.29\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -2.2904556052655666`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.46\"", "\[Times]", 
           SuperscriptBox["10", "\"-13\""]}], 2.4603952556416697`*^-13, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.917\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.9172550939845456`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00421\"", 0.00421, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"7.402\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], 7.40229090007*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-2.453\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], -2.45278165594*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01578\"", 0.0157773125257, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01578\"", 0.0157773125257, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"34.49\"", 34.4868763593, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       ItemBox[
        UnderscriptBox["\[VerticalEllipsis]", 
         StyleBox["125", 
          GrayLevel[0.5]]], Alignment -> {Center, Bottom}, Background -> 
        RGBColor[0.985, 0.98, 0.973]], "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]"}, {
       ItemBox[
        RowBox[{
          TagBox[
           TooltipBox["3 levels", 
            InterpretationBox[
             TagBox[
              TagBox[
               StyleBox[
                TagBox[
                 TooltipBox[
                  SubscriptBox[
                   RowBox[{"{", 
                    RowBox[{
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    RowBox[{"\[LeftAssociation]", 
                    RowBox[{
                    RowBox[{
                    StyleBox[
                    "Id", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Any", FontColor -> RGBColor[
                    Rational[2, 3], 0, 0], FontFamily -> "Monaco"], 
                    FrameStyle -> Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`AnyType", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[TypeSystem`AnyType], Editable -> True, 
                    AutoDelete -> True]], "Input", FontTracking -> "Plain"], 
                    TooltipDelay -> 0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[TypeSystem`AnyType, InputForm], "Input"]], 
                    Method -> "Preemptive", PassEventsDown -> True, 
                    PassEventsUp -> False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "PublicId", FontColor -> RGBColor[0.6, 0.4, 0.2], 
                    FontFamily -> "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Str", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[String]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[String]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[String], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "MassRatio", FontColor -> RGBColor[0.6, 0.4, 0.2], 
                    FontFamily -> "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1X", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1Y", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1Z", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2X", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2Y", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2Z", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Eccentricity", FontColor -> RGBColor[0.6, 0.4, 0.2], 
                    FontFamily -> "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Freq", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    SubscriptBox[
                    RowBox[{"{", 
                    RowBox[{
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], "}"}], 
                    StyleBox[
                    "3", FontFamily -> "Arial", FontWeight -> Normal]], 
                    FrameStyle -> Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Vector[TypeSystem`Atom[Real], 3]", 
                    ShowStringCharacters -> True, NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "FreqZ", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Orbits", FontColor -> RGBColor[0.6, 0.4, 0.2], 
                    FontFamily -> "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Email", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Str", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[String]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[String]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[String], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}]}], "\[RightAssociation]"}], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Struct[{\"Id\", \"PublicId\", \"MassRatio\", \
\"Chi1\", \"Chi2\", \"Chi1X\", \"Chi1Y\", \"Chi1Z\", \"Chi2X\", \"Chi2Y\", \
\"Chi2Z\", \"Eccentricity\", \"Freq\", \"FreqZ\", \"Orbits\", \"Email\"}, \
{TypeSystem`AnyType, TypeSystem`Atom[String], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Vector[TypeSystem`Atom[Real], 3], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[String]}]", ShowStringCharacters -> 
                    True, NumberMarks -> True], 
                    InputForm[
                    
                    TypeSystem`Struct[{
                    "Id", "PublicId", "MassRatio", "Chi1", "Chi2", "Chi1X", 
                    "Chi1Y", "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", 
                    "Eccentricity", "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`AnyType, 
                    TypeSystem`Atom[String], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[String]}]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    
                    TypeSystem`Struct[{
                    "Id", "PublicId", "MassRatio", "Chi1", "Chi2", "Chi1X", 
                    "Chi1Y", "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", 
                    "Eccentricity", "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`AnyType, 
                    TypeSystem`Atom[String], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[String]}], InputForm], "Input"]], 
                    Method -> "Preemptive", PassEventsDown -> True, 
                    PassEventsUp -> False}]]}], "}"}], 
                   StyleBox[
                   "141", FontFamily -> "Arial", FontWeight -> Normal]], 
                  Cell[
                   BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Vector[TypeSystem`Struct[{\"Id\", \
\"PublicId\", \"MassRatio\", \"Chi1\", \"Chi2\", \"Chi1X\", \"Chi1Y\", \
\"Chi1Z\", \"Chi2X\", \"Chi2Y\", \"Chi2Z\", \"Eccentricity\", \"Freq\", \
\"FreqZ\", \"Orbits\", \"Email\"}, {TypeSystem`AnyType, \
TypeSystem`Atom[String], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Vector[TypeSystem`Atom[Real], 3], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[String]}], 141]", ShowStringCharacters -> 
                    True, NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Vector[
                    
                    TypeSystem`Struct[{
                    "Id", "PublicId", "MassRatio", "Chi1", "Chi2", "Chi1X", 
                    "Chi1Y", "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", 
                    "Eccentricity", "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`AnyType, 
                    TypeSystem`Atom[String], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[String]}], 141]], Editable -> True, 
                    AutoDelete -> True]], "Input", FontTracking -> "Plain"], 
                  TooltipDelay -> 0.25], 
                 EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Vector[
                    
                    TypeSystem`Struct[{
                    "Id", "PublicId", "MassRatio", "Chi1", "Chi2", "Chi1X", 
                    "Chi1Y", "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", 
                    "Eccentricity", "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`AnyType, 
                    TypeSystem`Atom[String], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[String]}], 141], InputForm], "Input"]], 
                   Method -> "Preemptive", PassEventsDown -> True, 
                   PassEventsUp -> False}]], FontTracking -> "Condensed", 
                FontWeight -> "Bold", SpanMinSize -> 1.3, SpanMaxSize -> 3.], 
               Deploy, DefaultBaseStyle -> "Deploy"], 
              MouseAppearanceTag["LinkHand"]], 
             TypeSystem`Vector[
              
              TypeSystem`Struct[{
               "Id", "PublicId", "MassRatio", "Chi1", "Chi2", "Chi1X", 
                "Chi1Y", "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", "Eccentricity", 
                "Freq", "FreqZ", "Orbits", "Email"}, {TypeSystem`AnyType, 
                TypeSystem`Atom[String], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Vector[
                 TypeSystem`Atom[Real], 3], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[String]}], 141]], TooltipDelay -> 1.5], 
           EventHandlerTag[{"MouseClicked" :> Print[
               InputForm[
                TypeSystem`Vector[
                 
                 TypeSystem`Struct[{
                  "Id", "PublicId", "MassRatio", "Chi1", "Chi2", "Chi1X", 
                   "Chi1Y", "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", 
                   "Eccentricity", "Freq", "FreqZ", "Orbits", "Email"}, {
                  TypeSystem`AnyType, 
                   TypeSystem`Atom[String], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[String]}], 141]]]}]], 
          AdjustmentBox[" | ", BoxBaselineShift -> -0.3], 
          RowBox[{"141", "rows"}]}], 
        BaseStyle -> {
         FontFamily -> "Helvetica", FontSize -> 10, FontColor -> 
          GrayLevel[0.4], Editable -> False, Selectable -> False}, 
        ItemSize -> {Automatic, Automatic}, Alignment -> {Left, Center}, 
        Background -> RGBColor[0.92, 0.92, 0.9]], "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]"}}, 
     GridBoxFrame -> {"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}}, 
     FrameStyle -> RGBColor[0, 0, 0, 0.4], GridBoxDividers -> {"Columns" -> {
         RGBColor[0, 0, 0, 0.4], {
          RGBColor[0, 0, 0, 0.09]}, 
         RGBColor[0, 0, 0, 0.4]}, "Rows" -> {
         RGBColor[0, 0, 0, 0.4], 
         RGBColor[0, 0, 0, 0.3], {
          RGBColor[0, 0, 0, 0.08]}, 
         RGBColor[0, 0, 0, 0.4]}}, RowSpacings -> {1.5, 1.2}, 
     GridBoxBackground -> {"Columns" -> {}, "Rows" -> {
         RGBColor[0.92, 0.92, 0.9]}}, 
     GridBoxAlignment -> {"Columns" -> {{Left}}}, ColumnSpacings -> 2.5, 
     GridFrameMargins -> {{2, 3}, {1, 3}}, 
     GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
      RowMinHeight -> 1.3],"Dataset[{__Association}]"},
   "Dataset",
   DisplayFunction->(TagBox[
     StyleBox[#, {
      ShowAutoStyles -> False, LineBreakWithin -> False, FontWeight -> 
       "Light", FontFamily -> "Helvetica Neue", NumberMarks -> False, 
       SpanMaxSize -> 3, SpanMinSize -> 1., Editable -> False, Selectable -> 
       True, Background -> RGBColor[0.985, 0.98, 0.973], 
       LinebreakAdjustments -> {0.4, 5, 100, 0, 0.5}, LineIndent -> 0, 
       LineSpacing -> {1.1, 5}}], Deploy]& ),
   InterpretationFunction->(#2& )],
  False,
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"params3", "=", 
   RowBox[{"SortBy", "[", 
    RowBox[{"params2", ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", "\"\<MassRatio\>\"", "]"}], ",", 
        RowBox[{"#", "[", "\"\<Chi1Z\>\"", "]"}], ",", 
        RowBox[{"#", "[", "\"\<Chi2Z\>\"", "]"}]}], "}"}], "&"}]}], "]"}]}], 
  "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"params3", "=", 
  RowBox[{"Sort", "[", "params2", "]"}]}]], "Input"],

Cell[BoxData[
 TagBox[
  TemplateBox[{GridBox[{{
       StyleBox["\"Id\"", 
        GrayLevel[0.3]], 
       StyleBox["\"PublicId\"", 
        GrayLevel[0.3]], 
       StyleBox["\"MassRatio\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi1\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi2\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi1X\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi1Y\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi1Z\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi2X\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi2Y\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi2Z\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Eccentricity\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Freq\"", 
        GrayLevel[0.3]], 
       StyleBox["\"FreqZ\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Orbits\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Email\"", 
        GrayLevel[0.3]]}, {
       InterpretationBox[
        TagBox["\"PRIVATE:BBH:0021\"", Short[#, 5]& ], "PRIVATE:BBH:0021"], 
       StyleBox["\"SXS:BBH:0290\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"3.\"", 2.9999892570368463`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.6\"", 0.6000383218429727, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.3999\"", 0.39994827946895617`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.484\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 2.4844595752570475`*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.726\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -1.7264956020395913`*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.6\"", 0.6000383218429719, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.333\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -2.333383935572482*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.454\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 1.4543636126311855`*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.3999\"", 0.3999482794689552, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00009\"", 0.00009, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-6.947\"", "\[Times]", 
              SuperscriptBox["10", "\"-11\""]}], -6.94735476609*^-11, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-7.938\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], -7.93848133063*^-10, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01758\"", 0.017578374284, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01758\"", 0.017578374284, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"24.17\"", 24.1700006439, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"tonyc@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"PRIVATE:BBH:0022\"", Short[#, 5]& ], "PRIVATE:BBH:0022"], 
       StyleBox["\"SXS:BBH:0291\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"3.\"", 2.9998006563100854`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.6\"", 0.5999624494876158, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.5999\"", 0.5998786233893444, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-7.718\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -7.717744077076863*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.437\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -1.4371975894483941`*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.6\"", 0.5999624494876107, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"3.858\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 3.857907322564751*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"4.008\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 4.007907605350785*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.5999\"", 0.5998786233893418, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00005\"", 0.00005, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.377\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], -1.37671832824*^-10, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.437\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], 1.4365073114*^-9, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01764\"", 0.0176402248319, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01764\"", 0.0176402248319, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"24.52\"", 24.5186739195, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"tonyc@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"PRIVATE:BBH:0023\"", Short[#, 5]& ], "PRIVATE:BBH:0023"], 
       StyleBox["\"SXS:BBH:0289\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"3.\"", 3.0000200490215807`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.5999\"", 0.5999134467826938, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"5.399\"", "\[Times]", 
           SuperscriptBox["10", "\"-6\""]}], 5.398613319653205*^-6, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"6.638\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 6.638136917729071*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.646\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.6456765841245446`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.5999\"", 0.5999134467826676, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.386\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 2.3855577093154794`*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.034\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.0343377640977375`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-5.398\"", "\[Times]", 
           SuperscriptBox["10", "\"-6\""]}], -5.397569651285304*^-6, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00023\"", 0.00023, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.413\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], 1.41279524807*^-9, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"4.693\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], 4.69317638106*^-10, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01711\"", 0.0171088727118, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01711\"", 0.0171088727118, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"23.8\"", 23.8048919896, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"tonyc@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"PRIVATE:BBH:0024\"", Short[#, 5]& ], "PRIVATE:BBH:0024"], 
       StyleBox["\"SXS:BBH:0285\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"3.\"", 2.9997949159993493`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.4\"", 0.3999709091691694, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.5999\"", 0.5998782087650582, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-3.772\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -3.772367097901517*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-6.278\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -6.277639449567098*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4\"", 0.39997090916916267`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"5.337\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 5.336708836079606*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"4.307\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 4.306642047708048*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.5999\"", 0.5998782087650566, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00016\"", 0.00016, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-2.433\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], -2.43260774915*^-10, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.077\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], 1.07715413849*^-9, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01732\"", 0.0173205012902, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01732\"", 0.0173205012902, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"23.78\"", 23.7777654934, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"tonyc@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"PRIVATE:BBH:0025\"", Short[#, 5]& ], "PRIVATE:BBH:0025"], 
       StyleBox["\"SXS:BBH:0261\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox[
        "\"2.999\"", 2.9990802894353386`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7313\"", 0.731289774044473, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8495\"", 0.8495420667731904, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.636\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 2.6355385083047538`*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"9.305\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 9.305047634772092*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.7313\"", -0.7312897740444666, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"7.944\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 7.943896364360382*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.79\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -2.7902749762507858`*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.8495\"", 0.84954206677319, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0001\"", 0.0001, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.699\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], 1.69903337073*^-9, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-2.224\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], -2.22441323217*^-10, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.0149\"", 0.0149014255432, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.0149\"", 0.0149014255432, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"21.51\"", 21.5055247615, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"tonyc@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"PRIVATE:BBH:0029\"", Short[#, 5]& ], "PRIVATE:BBH:0029"], 
       StyleBox["\"SXS:BBH:0293\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox[
        "\"2.999\"", 2.9991888529857524`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.85\"", 0.8499878284845803, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8495\"", 0.8494778493198581, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"5.257\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 5.256947894839976*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.3\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.2999202167174918`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.85\"", 0.8499878284845688, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-7.471\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -7.471023330281273*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"8.54\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 8.539697711945273*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8495\"", 0.8494778493198548, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00009\"", 0.00009, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.002\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -1.00159357967*^-9, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.003\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -1.00315407728*^-9, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01813\"", 0.0181315747396, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01813\"", 0.0181315747396, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"25.65\"", 25.6495358113, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"tonyc@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"PRIVATE:BBH:0030\"", Short[#, 5]& ], "PRIVATE:BBH:0030"], 
       StyleBox["\"SXS:BBH:0280\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox[
        "\"2.999\"", 2.9990342807933517`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.2687\"", 0.26868963772314114`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8495\"", 0.8495254458552657, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.176\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.1757008574140091`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-9.281\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -9.28085214616619*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.2687\"", 0.2686896377230994, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"4.337\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 4.336958604923506*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-6.951\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], -6.950710969575481*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8495\"", 0.8495254458552646, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.000097\"", 0.000097, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.112\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], 1.11208524747*^-9, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"2.924\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], 2.92366869333*^-10, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01707\"", 0.0170737106409, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01707\"", 0.0170737106409, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"23.64\"", 23.6409986564, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"tonyc@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"PRIVATE:BBH:0031\"", Short[#, 5]& ], "PRIVATE:BBH:0031"], 
       StyleBox["\"SXS:BBH:0257\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"2.\"", 1.9997744481064819`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.8498\"", 0.84984534203854, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8498\"", 0.8497698472695295, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.646\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 2.646309937262373*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-4.021\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -4.0208192174295426`*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8498\"", 0.8498453420385387, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.227\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], -1.227011666428528*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.252\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -2.251515176725355*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8498\"", 0.8497698472695292, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00011\"", 0.00011, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"6.475\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], 6.47523597365*^-10, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-2.76\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], -2.7596199198*^-10, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01633\"", 0.0163318468313, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01633\"", 0.0163318468313, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"24.77\"", 24.7650103367, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"tonyc@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"PRIVATE:BBH:0032\"", Short[#, 5]& ], "PRIVATE:BBH:0032"], 
       StyleBox["\"SXS:BBH:0279\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"2.999\"", 2.999257597761034, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.2314\"", 0.23135178926030556`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8494\"", 0.8493819370625364, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.802\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -2.8018594454954314`*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"3.069\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 3.069386451757236*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.2314\"", 0.23135178926030184`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.781\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -1.78145571170431*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.683\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -1.6828800199776486`*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.8494\"", -0.8493819370625361, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00006\"", 0.00006, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"3.293\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], 3.29253898423*^-10, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.205\"", "\[Times]", 
              SuperscriptBox["10", "\"-11\""]}], 1.20479428929*^-11, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01629\"", 0.0162862195333, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01629\"", 0.0162862195333, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"22.63\"", 22.6345270074, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"tonyc@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"PRIVATE:BBH:0033\"", Short[#, 5]& ], "PRIVATE:BBH:0033"], 
       StyleBox["\"SXS:BBH:0274\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox[
        "\"2.999\"", 2.9992660179670194`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.2313\"", 0.23133747004867825`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8497\"", 0.8496501539049579, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-3.161\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -3.1606091302360776`*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"4.041\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 4.0407715404246956`*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.2313\"", -0.23133747004867256`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-3.168\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -3.1681555490768996`*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.629\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -1.62934093120389*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8497\"", 0.8496501539049571, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00016\"", 0.00016, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.534\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -1.53428958808*^-9, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"3.381\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], 3.38082757671*^-10, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01603\"", 0.0160321752019, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01603\"", 0.0160321752019, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"22.36\"", 22.3617930186, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"tonyc@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"PRIVATE:BBH:0034\"", Short[#, 5]& ], "PRIVATE:BBH:0034"], 
       StyleBox["\"SXS:BBH:0258\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"2.\"", 1.9996655699441483`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8713\"", 0.8712584764356106, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8495\"", 0.8494863998886939, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-6.376\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -6.375777155212512*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"6.126\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 6.12611985298797*^-8, AutoDelete -> 
         True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8713\"", 0.8712584764356062, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-3.615\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -3.61518475895914*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-7.443\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -7.443348281857565*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.8495\"", -0.8494863998886899, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00018\"", 0.00018, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.416\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -1.41587309455*^-9, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"2.823\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], 2.82259094204*^-10, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01612\"", 0.0161190033747, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01612\"", 0.0161190033747, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"22.81\"", 22.8133617453, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"tonyc@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"PRIVATE:BBH:0035\"", Short[#, 5]& ], "PRIVATE:BBH:0035"], 
       StyleBox["\"SXS:BBH:0248\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"2.\"", 1.9995659309201184`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.1287\"", 0.1286738341469719, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8497\"", 0.8496702540840309, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.501\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 2.5006372300909376`*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-7.625\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -7.624585907351458*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.1287\"", 0.12867383414694689`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"5.858\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 5.8579735107104475`*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-4.989\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -4.988697812963348*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8497\"", 0.8496702540840274, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00007\"", 0.00007, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"5.573\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], 5.57304012616*^-10, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-3.894\"", "\[Times]", 
              SuperscriptBox["10", "\"-11\""]}], -3.89429626932*^-11, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01552\"", 0.0155153067507, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01552\"", 0.0155153067507, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"23.18\"", 23.1835797562, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"tonyc@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"PRIVATE:BBH:0036\"", Short[#, 5]& ], "PRIVATE:BBH:0036"], 
       StyleBox["\"SXS:BBH:0232\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"1.\"", 1.0001722326499698`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8998\"", 0.8998052530843462, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.5\"", 0.5000164934099569, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"4.902\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 4.902440318312087*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.182\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -2.1816604362407833`*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8998\"", 0.8998052530843459, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"5.329\"", "\[Times]", 
           SuperscriptBox["10", "\"-10\""]}], 5.329125371917323*^-10, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-5.056\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], -5.056096123304278*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.5\"", 0.5000164934099569, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00028\"", 0.00028, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.563\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], 1.56333414434*^-10, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-9.804\"", "\[Times]", 
              SuperscriptBox["10", "\"-11\""]}], -9.80419876472*^-11, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01558\"", 0.0155801375526, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01558\"", 0.0155801375526, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"23.86\"", 23.8556855096, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"tonyc@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"PRIVATE:BBH:0037\"", Short[#, 5]& ], "PRIVATE:BBH:0037"], 
       StyleBox["\"SXS:BBH:0229\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"1.\"", 1.0000258895645893`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.65\"", 0.6499600867922133, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.25\"", 0.2499988820415391, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"9.245\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 9.244834817662726*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.392\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], -2.3921602675934846`*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.65\"", 0.6499600867922132, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-9.857\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], -9.85702513188726*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"5.363\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 5.362664449608123*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.25\"", 0.24999888204153886`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00031\"", 0.00031, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-3.762\"", "\[Times]", 
              SuperscriptBox["10", "\"-11\""]}], -3.76170972752*^-11, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"2.858\"", "\[Times]", 
              SuperscriptBox["10", "\"-11\""]}], 2.85825035128*^-11, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01488\"", 0.0148791501904, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01488\"", 0.0148791501904, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"23.11\"", 23.1092424424, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"tonyc@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"PRIVATE:BBH:0038\"", Short[#, 5]& ], "PRIVATE:BBH:0038"], 
       StyleBox["\"SXS:BBH:0231\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"1.\"", 1.0001798169014215`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8998\"", 0.8997932739401994, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.116\"", "\[Times]", 
           SuperscriptBox["10", "\"-6\""]}], 2.115743558307971*^-6, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.876\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 2.875608881389*^-9, AutoDelete -> 
         True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-4.545\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], -4.54475923058246*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8998\"", 0.8997932739401994, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-6.022\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], -6.0215765123376204`*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.954\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 1.954381223353804*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.116\"", "\[Times]", 
           SuperscriptBox["10", "\"-6\""]}], 2.115734086678195*^-6, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0001\"", 0.0001, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"4.283\"", "\[Times]", 
              SuperscriptBox["10", "\"-11\""]}], 4.28335173785*^-11, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-7.423\"", "\[Times]", 
              SuperscriptBox["10", "\"-11\""]}], -7.42347885098*^-11, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01487\"", 0.0148737709729, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01487\"", 0.0148737709729, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"23.14\"", 23.1443168001, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"tonyc@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"PRIVATE:BBH:0039\"", Short[#, 5]& ], "PRIVATE:BBH:0039"], 
       StyleBox["\"SXS:BBH:0239\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"1.999\"", 1.999418121200116, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.3713\"", 0.37131527161326366`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8497\"", 0.849659288808041, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.485\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 1.4845198657229775`*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-8.644\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -8.644239163298203*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.3713\"", -0.3713152716132533, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.504\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -1.5039243182267644`*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-5.887\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -5.886669942618046*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8497\"", 0.8496592888080388, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.000091\"", 0.000091, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-8.276\"", "\[Times]", 
              SuperscriptBox["10", "\"-11\""]}], -8.27637122319*^-11, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.661\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], -1.66123696518*^-10, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01478\"", 0.0147823499226, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01478\"", 0.0147823499226, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"22.23\"", 22.2261238486, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"tonyc@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       ItemBox[
        UnderscriptBox["\[VerticalEllipsis]", 
         StyleBox["125", 
          GrayLevel[0.5]]], Alignment -> {Center, Bottom}, Background -> 
        RGBColor[0.985, 0.98, 0.973]], "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]"}, {
       ItemBox[
        RowBox[{
          TagBox[
           TooltipBox["3 levels", 
            InterpretationBox[
             TagBox[
              TagBox[
               StyleBox[
                TagBox[
                 TooltipBox[
                  SubscriptBox[
                   RowBox[{"{", 
                    RowBox[{
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    RowBox[{"\[LeftAssociation]", 
                    RowBox[{
                    RowBox[{
                    StyleBox[
                    "Id", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Any", FontColor -> RGBColor[
                    Rational[2, 3], 0, 0], FontFamily -> "Monaco"], 
                    FrameStyle -> Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`AnyType", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[TypeSystem`AnyType], Editable -> True, 
                    AutoDelete -> True]], "Input", FontTracking -> "Plain"], 
                    TooltipDelay -> 0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[TypeSystem`AnyType, InputForm], "Input"]], 
                    Method -> "Preemptive", PassEventsDown -> True, 
                    PassEventsUp -> False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "PublicId", FontColor -> RGBColor[0.6, 0.4, 0.2], 
                    FontFamily -> "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Str", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[String]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[String]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[String], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "MassRatio", FontColor -> RGBColor[0.6, 0.4, 0.2], 
                    FontFamily -> "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox["\[Rule]", FontColor -> GrayLevel[0.65], 
                    FontWeight -> "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1X", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1Y", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1Z", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2X", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2Y", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 0\
.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2Z", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Eccentricity", FontColor -> RGBColor[0.6, 0.4, 0.2], 
                    FontFamily -> "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Freq", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    SubscriptBox[
                    RowBox[{"{", 
                    RowBox[{
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], "}"}], 
                    StyleBox[
                    "3", FontFamily -> "Arial", FontWeight -> Normal]], 
                    FrameStyle -> Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Vector[TypeSystem`Atom[Real], 3]", 
                    ShowStringCharacters -> True, NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "FreqZ", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Orbits", FontColor -> RGBColor[0.6, 0.4, 0.2], 
                    FontFamily -> "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Email", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Str", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[String]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[String]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[String], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}]}], "\[RightAssociation]"}], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Struct[{\"Id\", \"PublicId\", \"MassRatio\", \
\"Chi1\", \"Chi2\", \"Chi1X\", \"Chi1Y\", \"Chi1Z\", \"Chi2X\", \"Chi2Y\", \
\"Chi2Z\", \"Eccentricity\", \"Freq\", \"FreqZ\", \"Orbits\", \"Email\"}, \
{TypeSystem`AnyType, TypeSystem`Atom[String], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Vector[TypeSystem`Atom[Real], 3], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[String]}]", ShowStringCharacters -> 
                    True, NumberMarks -> True], 
                    InputForm[
                    
                    TypeSystem`Struct[{
                    "Id", "PublicId", "MassRatio", "Chi1", "Chi2", "Chi1X", 
                    "Chi1Y", "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", 
                    "Eccentricity", "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`AnyType, 
                    TypeSystem`Atom[String], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[String]}]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    
                    TypeSystem`Struct[{
                    "Id", "PublicId", "MassRatio", "Chi1", "Chi2", "Chi1X", 
                    "Chi1Y", "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", 
                    "Eccentricity", "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`AnyType, 
                    TypeSystem`Atom[String], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[String]}], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], "}"}], 
                   StyleBox[
                   "141", FontFamily -> "Arial", FontWeight -> Normal]], 
                  Cell[
                   BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Vector[TypeSystem`Struct[{\"Id\", \
\"PublicId\", \"MassRatio\", \"Chi1\", \"Chi2\", \"Chi1X\", \"Chi1Y\", \
\"Chi1Z\", \"Chi2X\", \"Chi2Y\", \"Chi2Z\", \"Eccentricity\", \"Freq\", \
\"FreqZ\", \"Orbits\", \"Email\"}, {TypeSystem`AnyType, \
TypeSystem`Atom[String], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Vector[TypeSystem`Atom[Real], 3], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[String]}], 141]", ShowStringCharacters -> 
                    True, NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Vector[
                    
                    TypeSystem`Struct[{
                    "Id", "PublicId", "MassRatio", "Chi1", "Chi2", "Chi1X", 
                    "Chi1Y", "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", 
                    "Eccentricity", "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`AnyType, 
                    TypeSystem`Atom[String], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[String]}], 141]], Editable -> True, 
                    AutoDelete -> True]], "Input", FontTracking -> "Plain"], 
                  TooltipDelay -> 0.25], 
                 EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Vector[
                    
                    TypeSystem`Struct[{
                    "Id", "PublicId", "MassRatio", "Chi1", "Chi2", "Chi1X", 
                    "Chi1Y", "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", 
                    "Eccentricity", "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`AnyType, 
                    TypeSystem`Atom[String], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[String]}], 141], InputForm], "Input"]], 
                   Method -> "Preemptive", PassEventsDown -> True, 
                   PassEventsUp -> False}]], FontTracking -> "Condensed", 
                FontWeight -> "Bold", SpanMinSize -> 1.3, SpanMaxSize -> 3.], 
               Deploy, DefaultBaseStyle -> "Deploy"], 
              MouseAppearanceTag["LinkHand"]], 
             TypeSystem`Vector[
              
              TypeSystem`Struct[{
               "Id", "PublicId", "MassRatio", "Chi1", "Chi2", "Chi1X", 
                "Chi1Y", "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", "Eccentricity", 
                "Freq", "FreqZ", "Orbits", "Email"}, {TypeSystem`AnyType, 
                TypeSystem`Atom[String], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Vector[
                 TypeSystem`Atom[Real], 3], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[String]}], 141]], TooltipDelay -> 1.5], 
           EventHandlerTag[{"MouseClicked" :> Print[
               InputForm[
                TypeSystem`Vector[
                 
                 TypeSystem`Struct[{
                  "Id", "PublicId", "MassRatio", "Chi1", "Chi2", "Chi1X", 
                   "Chi1Y", "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", 
                   "Eccentricity", "Freq", "FreqZ", "Orbits", "Email"}, {
                  TypeSystem`AnyType, 
                   TypeSystem`Atom[String], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[String]}], 141]]]}]], 
          AdjustmentBox[" | ", BoxBaselineShift -> -0.3], 
          RowBox[{"141", "rows"}]}], 
        BaseStyle -> {
         FontFamily -> "Helvetica", FontSize -> 10, FontColor -> 
          GrayLevel[0.4], Editable -> False, Selectable -> False}, 
        ItemSize -> {Automatic, Automatic}, Alignment -> {Left, Center}, 
        Background -> RGBColor[0.92, 0.92, 0.9]], "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]"}}, 
     GridBoxFrame -> {"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}}, 
     FrameStyle -> RGBColor[0, 0, 0, 0.4], GridBoxDividers -> {"Columns" -> {
         RGBColor[0, 0, 0, 0.4], {
          RGBColor[0, 0, 0, 0.09]}, 
         RGBColor[0, 0, 0, 0.4]}, "Rows" -> {
         RGBColor[0, 0, 0, 0.4], 
         RGBColor[0, 0, 0, 0.3], {
          RGBColor[0, 0, 0, 0.08]}, 
         RGBColor[0, 0, 0, 0.4]}}, RowSpacings -> {1.5, 1.2}, 
     GridBoxBackground -> {"Columns" -> {}, "Rows" -> {
         RGBColor[0.92, 0.92, 0.9]}}, 
     GridBoxAlignment -> {"Columns" -> {{Left}}}, ColumnSpacings -> 2.5, 
     GridFrameMargins -> {{2, 3}, {1, 3}}, 
     GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
      RowMinHeight -> 1.3],"Dataset[{__Association}]"},
   "Dataset",
   DisplayFunction->(TagBox[
     StyleBox[#, {
      ShowAutoStyles -> False, LineBreakWithin -> False, FontWeight -> 
       "Light", FontFamily -> "Helvetica Neue", NumberMarks -> False, 
       SpanMaxSize -> 3, SpanMinSize -> 1., Editable -> False, Selectable -> 
       True, Background -> RGBColor[0.985, 0.98, 0.973], 
       LinebreakAdjustments -> {0.4, 5, 100, 0, 0.5}, LineIndent -> 0, 
       LineSpacing -> {1.1, 5}}], Deploy]& ),
   InterpretationFunction->(#2& )],
  False,
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Sort", "[", 
   RowBox[{"params3", ",", 
    RowBox[{
     RowBox[{"!", 
      RowBox[{"OrderedQ", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"StringSplit", "[", 
           RowBox[{
            RowBox[{"#1", "[", "\"\<Id\>\"", "]"}], ",", "\"\<:\>\""}], "]"}],
           "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"StringSplit", "[", 
           RowBox[{
            RowBox[{"#2", "[", "\"\<Id\>\"", "]"}], ",", "\"\<:\>\""}], "]"}],
           "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}]}], "&"}]}], "]"}], 
  "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sepPos", "=", 
  RowBox[{"Length", "[", 
   RowBox[{"Select", "[", 
    RowBox[{"params3", ",", 
     RowBox[{
      RowBox[{"StringMatchQ", "[", 
       RowBox[{
        RowBox[{"#", "[", "\"\<Id\>\"", "]"}], ",", 
        RowBox[{"StartOfString", "~~", "\"\<SXS:\>\"", "~~", "__"}]}], "]"}], 
      "&"}]}], "]"}], "]"}]}]], "Input"],

Cell[BoxData["47"], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"params4", "=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"Select", "[", 
     RowBox[{"params3", ",", 
      RowBox[{
       RowBox[{"StringMatchQ", "[", 
        RowBox[{
         RowBox[{"#", "[", "\"\<Id\>\"", "]"}], ",", 
         RowBox[{"StartOfString", "~~", 
          RowBox[{"(", "\"\<SXS:\>\"", ")"}], "~~", "__"}]}], "]"}], "&"}]}], 
     "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Select", "[", 
     RowBox[{"params3", ",", 
      RowBox[{
       RowBox[{"StringMatchQ", "[", 
        RowBox[{
         RowBox[{"#", "[", "\"\<Id\>\"", "]"}], ",", 
         RowBox[{"StartOfString", "~~", 
          RowBox[{"(", "\"\<PRIVATE:\>\"", ")"}], "~~", "__"}]}], "]"}], 
       "&"}]}], "]"}], ",", 
    RowBox[{"Select", "[", 
     RowBox[{"params3", ",", 
      RowBox[{
       RowBox[{"StringMatchQ", "[", 
        RowBox[{
         RowBox[{"#", "[", "\"\<Id\>\"", "]"}], ",", 
         RowBox[{"StartOfString", "~~", "\"\<ET:\>\"", "~~", "__"}]}], "]"}], 
       "&"}]}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 TagBox[
  TemplateBox[{GridBox[{{
       StyleBox["\"Id\"", 
        GrayLevel[0.3]], 
       StyleBox["\"PublicId\"", 
        GrayLevel[0.3]], 
       StyleBox["\"MassRatio\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi1\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi2\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi1X\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi1Y\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi1Z\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi2X\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi2Y\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi2Z\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Eccentricity\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Freq\"", 
        GrayLevel[0.3]], 
       StyleBox["\"FreqZ\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Orbits\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Email\"", 
        GrayLevel[0.3]]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0004\"", Short[#, 5]& ], "SXS:BBH:0004"], 
       StyleBox["\"SXS:BBH:0004\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"1.\"", 1.0004591540143728`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.49950199999850337`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.406\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.4056162899053493`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.424\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -2.4244276992504034`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.449\"", "\[Times]", 
           SuperscriptBox["10", "\"-11\""]}], -1.4491686503772453`*^-11, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4995\"", -0.49950199999850337`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.091\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], -1.0905042969901307`*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-8.823\"", "\[Times]", 
           SuperscriptBox["10", "\"-10\""]}], -8.823381842082116*^-10, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.406\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.4055462932319136`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00037\"", 0.00037, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-6.222\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], -6.22152557272*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.27\"", "\[Times]", 
              SuperscriptBox["10", "\"-12\""]}], 1.27000914674*^-12, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01151\"", 0.0115059848264, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01151\"", 0.0115059848264, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"30.19\"", 30.1887486629, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"SXS:BBH:0005\"", Short[#, 5]& ], "SXS:BBH:0005"], 
       StyleBox["\"SXS:BBH:0005\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"1.\"", 1.0004601318711066`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.49950799999806694`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.034\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.0337164425568865`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-3.647\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -3.646774477441292*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.616\"", "\[Times]", 
           SuperscriptBox["10", "\"-11\""]}], 1.6160839248123018`*^-11, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.49950799999806694`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.27\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], -2.2702708721827495`*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.543\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], -1.5431031390990379`*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.033\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.0333519022575837`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00025\"", 0.00025, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.081\"", "\[Times]", 
              SuperscriptBox["10", "\"-12\""]}], -1.0806821799*^-12, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.774\"", "\[Times]", 
              SuperscriptBox["10", "\"-12\""]}], 1.77373245117*^-12, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01227\"", 0.0122712609382, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01227\"", 0.0122712609382, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"30.19\"", 30.1902381527, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"SXS:BBH:0007\"", Short[#, 5]& ], "SXS:BBH:0007"], 
       StyleBox["\"SXS:BBH:0007\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"1.5\"", 1.499999279862952, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"8.645\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 8.644593639599885*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.554\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.5536429844934146`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-5.975\"", "\[Times]", 
           SuperscriptBox["10", "\"-10\""]}], -5.975351627829464*^-10, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-4.374\"", "\[Times]", 
           SuperscriptBox["10", "\"-10\""]}], -4.3741826203157914`*^-10, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"8.644\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 8.64427645114058*^-8, AutoDelete -> 
         True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"3.198\"", "\[Times]", 
           SuperscriptBox["10", "\"-10\""]}], 3.1975684812020297`*^-10, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.58\"", "\[Times]", 
           SuperscriptBox["10", "\"-10\""]}], -1.5796393797007168`*^-10, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.554\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.5536388909784804`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00042\"", 0.00042, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-3.157\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], -3.1569669364*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"3.844\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], 3.84358163727*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01229\"", 0.0122881286652, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01229\"", 0.0122881286652, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"29.09\"", 29.0922488341, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"SXS:BBH:0013\"", Short[#, 5]& ], "SXS:BBH:0013"], 
       StyleBox["\"SXS:BBH:0013\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox[
        "\"1.501\"", 1.5006796015068786`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.4995240000007102, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.35\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.3504229542535372`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-5.138\"", "\[Times]", 
           SuperscriptBox["10", "\"-13\""]}], -5.13838891730444*^-13, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.674\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -1.673946966166141*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.4995240000007102, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.349\"", "\[Times]", 
           SuperscriptBox["10", "\"-10\""]}], 1.348554338341862*^-10, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-5.309\"", "\[Times]", 
           SuperscriptBox["10", "\"-10\""]}], -5.309055048858843*^-10, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.35\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.3504165714225235`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00014\"", 0.00014, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-2.192\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], -2.19199016062*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.724\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], -1.72423636521*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01444\"", 0.0144353214212, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01444\"", 0.0144353214212, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"23.75\"", 23.7549019484, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"SXS:BBH:0016\"", Short[#, 5]& ], "SXS:BBH:0016"], 
       StyleBox["\"SXS:BBH:0016\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"1.501\"", 1.500675718920163, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.4995239999990734, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.337\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.33706397162074*^-7, AutoDelete -> 
         True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.825\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], 1.8250198872167478`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-4.35\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -4.3501023985012335`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4995\"", -0.4995239999990734, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-4.547\"", "\[Times]", 
           SuperscriptBox["10", "\"-10\""]}], -4.5467691804617164`*^-10, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-8.223\"", "\[Times]", 
           SuperscriptBox["10", "\"-10\""]}], -8.222941003819357*^-10, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.337\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.3370309548912822`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00042\"", 0.00042, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-3.892\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], -3.89161772346*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"2.204\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], 2.20388317391*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01149\"", 0.0114901342526, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01149\"", 0.0114901342526, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"30.67\"", 30.670731634, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"SXS:BBH:0019\"", Short[#, 5]& ], "SXS:BBH:0019"], 
       StyleBox["\"SXS:BBH:0019\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"1.5\"", 1.4999643368218425`, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.4995170000001786, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.49946499999885513`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-5.704\"", "\[Times]", 
           SuperscriptBox["10", "\"-13\""]}], -5.704387417298467*^-13, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.052\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -1.05249429323198*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4995\"", -0.4995170000001786, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.848\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -1.8475416541308586`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-5.774\"", "\[Times]", 
           SuperscriptBox["10", "\"-13\""]}], -5.773849539842928*^-13, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.49946499999885513`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.000076\"", 0.000076, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.217\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], 1.21716180788*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-6.78\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], -6.77976592269*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.0146\"", 0.0146044992936, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.0146\"", 0.0146044992936, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"20.44\"", 20.4442758252, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"SXS:BBH:0025\"", Short[#, 5]& ], "SXS:BBH:0025"], 
       StyleBox["\"SXS:BBH:0025\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"1.5\"", 1.4999660921175488`, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.4995229999979774, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.49945900000102816`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.128\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -1.1283338721781916`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.372\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -1.3722192406000037`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.4995229999979774, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.028\"", "\[Times]", 
           SuperscriptBox["10", "\"-13\""]}], -2.028389334962964*^-13, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-8.676\"", "\[Times]", 
           SuperscriptBox["10", "\"-13\""]}], -8.676222616560631*^-13, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4995\"", -0.49945900000102816`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.000076\"", 0.000076, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.059\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], 1.05926055842*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-6.837\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], -6.83724291126*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01456\"", 0.0145599840365, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01456\"", 0.0145599840365, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"22.41\"", 22.4087474897, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"SXS:BBH:0030\"", Short[#, 5]& ], "SXS:BBH:0030"], 
       StyleBox["\"SXS:BBH:0030\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"3.\"", 2.999993377707023, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.893\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.8932910074165287`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"5.035\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 5.035305078441384*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"5.982\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 5.98204669549093*^-9, AutoDelete -> 
         True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"3.574\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 3.5737420864538748`*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.892\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.892451763138082*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.855\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], -2.855241834589736*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"5.178\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 5.178449530094124*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"5.035\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 5.034957830849293*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00201\"", 0.00201, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.166\"", "\[Times]", 
              SuperscriptBox["10", "\"-11\""]}], 1.16622351955*^-11, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.503\"", "\[Times]", 
              SuperscriptBox["10", "\"-11\""]}], -1.50329266273*^-11, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01775\"", 0.0177451925155, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01775\"", 0.0177451925155, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"18.22\"", 18.2227985811, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"SXS:BBH:0036\"", Short[#, 5]& ], "SXS:BBH:0036"], 
       StyleBox["\"SXS:BBH:0036\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"3.001\"", 3.00132086396168, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.4995480000012456, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.066\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.0656810303441013`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-5.688\"", "\[Times]", 
           SuperscriptBox["10", "\"-13\""]}], -5.687918736852091*^-13, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-9.491\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -9.491432515041821*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4995\"", -0.4995480000012456, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.173\"", "\[Times]", 
           SuperscriptBox["10", "\"-11\""]}], 2.172833150372098*^-11, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.34\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], 2.339570379693653*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.066\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.065681018783895*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00051\"", 0.00051, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.362\"", "\[Times]", 
              SuperscriptBox["10", "\"-15\""]}], 1.36177403878*^-15, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-6.514\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], -6.51390910334*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01226\"", 0.0122608641365, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01226\"", 0.0122608641365, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"31.72\"", 31.7235453844, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"SXS:BBH:0045\"", Short[#, 5]& ], "SXS:BBH:0045"], 
       StyleBox["\"SXS:BBH:0045\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"3.\"", 2.9998043864743114`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.49954399999990334`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4994\"", 0.4993710000017552, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"6.591\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], 6.590522157888757*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.218\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -1.2178549812014693`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.49954399999990334`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.094\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -2.093776289474588*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.521\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -1.5210923345922082`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4994\"", -0.4993710000017552, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00064\"", 0.00064, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-8.391\"", "\[Times]", 
              SuperscriptBox["10", "\"-15\""]}], -8.3905765409*^-15, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-4.337\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], -4.33736186877*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01748\"", 0.0174801093984, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01748\"", 0.0174801093984, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"20.99\"", 20.9910756645, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"SXS:BBH:0046\"", Short[#, 5]& ], "SXS:BBH:0046"], 
       StyleBox["\"SXS:BBH:0046\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"3.\"", 2.999787854043477, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.4995350000006885, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4994\"", 0.49935500000097954`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"6.804\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], 6.803636545112171*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.86\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], 1.8598678496315114`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4995\"", -0.4995350000006885, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.879\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -1.8785030075193555`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"8.096\"", "\[Times]", 
           SuperscriptBox["10", "\"-13\""]}], 8.096450984988611*^-13, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4994\"", -0.49935500000097954`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00026\"", 0.00026, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.021\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], 1.02143230173*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-7.953\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], -7.95303671012*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01771\"", 0.017711566377, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01771\"", 0.017711566377, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"14.4\"", 14.3991233879, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"SXS:BBH:0047\"", Short[#, 5]& ], "SXS:BBH:0047"], 
       StyleBox["\"SXS:BBH:0047\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"3.\"", 2.9998073970350196`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.4995460000001039, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4994\"", 0.4993860000005644, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"7.944\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], 7.943591552635318*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.87\"", "\[Times]", 
           SuperscriptBox["10", "\"-13\""]}], 2.870038646614089*^-13, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.4995460000001039, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.524\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -1.5238772969959244`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-7.085\"", "\[Times]", 
           SuperscriptBox["10", "\"-13\""]}], -7.085359781967637*^-13, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4994\"", 0.4993860000005644, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00047\"", 0.00047, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.829\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], -1.82899710354*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"5.204\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], 5.20419452999*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01743\"", 0.017430120348, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01743\"", 0.017430120348, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"22.72\"", 22.7176857636, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"SXS:BBH:0056\"", Short[#, 5]& ], "SXS:BBH:0056"], 
       StyleBox["\"SXS:BBH:0056\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"5.\"", 4.999988327680573, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.322\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.32161268972426*^-7, AutoDelete -> 
         True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.696\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.696477696199975*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.024\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 1.0235136018743164`*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.32\"", "\[Times]", 
           SuperscriptBox["10", "\"-11\""]}], 2.3204167725987873`*^-11, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.322\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.3215901165442728`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.604\"", "\[Times]", 
           SuperscriptBox["10", "\"-11\""]}], -1.6037040112760512`*^-11, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.974\"", "\[Times]", 
           SuperscriptBox["10", "\"-11\""]}], -1.973995206762122*^-11, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.696\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.6964776842055804`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00049\"", 0.00049, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.074\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], 1.07399540987*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-9.791\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], -9.79113882055*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01589\"", 0.0158876733427, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01589\"", 0.0158876733427, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"28.81\"", 28.8102224144, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"SXS:BBH:0060\"", Short[#, 5]& ], "SXS:BBH:0060"], 
       StyleBox["\"SXS:BBH:0060\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"5.002\"", 5.002173154267827, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4995\"", 0.49954868420951104`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"3.751\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 3.7512243348209624`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-3.092\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -3.0918890714225516`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"4.428\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], 4.428289770667785*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4995\"", -0.49954868420951104`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-3.706\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -3.706193556400707*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.213\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -2.2129487067635156`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"3.751\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 3.7512243345726033`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0034\"", 0.0034, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"3.021\"", "\[Times]", 
              SuperscriptBox["10", "\"-15\""]}], 3.02078236448*^-15, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.458\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], 1.45801004851*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01608\"", 0.0160768529216, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01608\"", 0.0160768529216, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"23.17\"", 23.1708280549, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"SXS:BBH:0061\"", Short[#, 5]& ], "SXS:BBH:0061"], 
       StyleBox["\"SXS:BBH:0061\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"5.002\"", 5.002171509583493, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4996\"", 0.49955199999943783`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.917\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.9172550940754995`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.085\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], 1.084707932330804*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-3.613\"", "\[Times]", 
           SuperscriptBox["10", "\"-13\""]}], -3.6133996766932*^-13, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4996\"", 0.49955199999943783`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.29\"", "\[Times]", 
           SuperscriptBox["10", "\"-12\""]}], -2.2904556052655666`*^-12, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.46\"", "\[Times]", 
           SuperscriptBox["10", "\"-13\""]}], 2.4603952556416697`*^-13, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.917\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.9172550939845456`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00421\"", 0.00421, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"7.402\"", "\[Times]", 
              SuperscriptBox["10", "\"-14\""]}], 7.40229090007*^-14, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-2.453\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], -2.45278165594*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01578\"", 0.0157773125257, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01578\"", 0.0157773125257, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"34.49\"", 34.4868763593, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       InterpretationBox[
        TagBox["\"SXS:BBH:0063\"", Short[#, 5]& ], "SXS:BBH:0063"], 
       StyleBox["\"SXS:BBH:0063\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"8.\"", 7.9999692834078795`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.068\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.0683081642645682`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"4.293\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 4.29282230123928*^-7, AutoDelete -> 
         True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.266\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 1.266350477656469*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.489\"", "\[Times]", 
           SuperscriptBox["10", "\"-10\""]}], -1.4889737799950237`*^-10, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.068\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.0682688608996955`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-9.279\"", "\[Times]", 
           SuperscriptBox["10", "\"-11\""]}], -9.278781345838663*^-11, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"6.081\"", "\[Times]", 
           SuperscriptBox["10", "\"-11\""]}], 6.081007124056624*^-11, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"4.293\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 4.292822157890191*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00028\"", 0.00028, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-5.967\"", "\[Times]", 
              SuperscriptBox["10", "\"-13\""]}], -5.9670663638*^-13, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.6\"", "\[Times]", 
              SuperscriptBox["10", "\"-11\""]}], 1.6000600269*^-11, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01938\"", 0.0193833270831, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01938\"", 0.0193833270831, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"25.83\"", 25.8255298679, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox["\"mroue@cita.utoronto.ca\"", FontColor -> GrayLevel[0.4]]}, {
      
       ItemBox[
        UnderscriptBox["\[VerticalEllipsis]", 
         StyleBox["125", 
          GrayLevel[0.5]]], Alignment -> {Center, Bottom}, Background -> 
        RGBColor[0.985, 0.98, 0.973]], "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]"}, {
       ItemBox[
        RowBox[{
          TagBox[
           TooltipBox["3 levels", 
            InterpretationBox[
             TagBox[
              TagBox[
               StyleBox[
                TagBox[
                 TooltipBox[
                  RowBox[{"{", 
                    RowBox[{
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    RowBox[{"\[LeftAssociation]", 
                    RowBox[{
                    RowBox[{
                    StyleBox[
                    "Id", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Any", FontColor -> RGBColor[
                    Rational[2, 3], 0, 0], FontFamily -> "Monaco"], 
                    FrameStyle -> Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`AnyType", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[TypeSystem`AnyType], Editable -> True, 
                    AutoDelete -> True]], "Input", FontTracking -> "Plain"], 
                    TooltipDelay -> 0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[TypeSystem`AnyType, InputForm], "Input"]], 
                    Method -> "Preemptive", PassEventsDown -> True, 
                    PassEventsUp -> False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "PublicId", FontColor -> RGBColor[0.6, 0.4, 0.2], 
                    FontFamily -> "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Str", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox["TypeSystem`Atom[String]", ShowStringCharacters -> 
                    True, NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[String]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[String], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "MassRatio", FontColor -> RGBColor[0.6, 0.4, 0.2], 
                    FontFamily -> "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1X", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1Y", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1Z", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2X", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2Y", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2Z", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Eccentricity", FontColor -> RGBColor[0.6, 0.4, 0.2], 
                    FontFamily -> "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Freq", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    SubscriptBox[
                    RowBox[{"{", 
                    RowBox[{
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], "}"}], 
                    StyleBox[
                    "3", FontFamily -> "Arial", FontWeight -> Normal]], 
                    FrameStyle -> Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Vector[TypeSystem`Atom[Real], 3]", 
                    ShowStringCharacters -> True, NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "FreqZ", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Orbits", FontColor -> RGBColor[0.6, 0.4, 0.2], 
                    FontFamily -> "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Email", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox["\[Rule]", FontColor -> GrayLevel[0.65], 
                    FontWeight -> "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Str", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[String]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[String]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[String], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}]}], "\[RightAssociation]"}], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Struct[{\"Id\", \"PublicId\", \"MassRatio\", \
\"Chi1\", \"Chi2\", \"Chi1X\", \"Chi1Y\", \"Chi1Z\", \"Chi2X\", \"Chi2Y\", \
\"Chi2Z\", \"Eccentricity\", \"Freq\", \"FreqZ\", \"Orbits\", \"Email\"}, \
{TypeSystem`AnyType, TypeSystem`Atom[String], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Vector[TypeSystem`Atom[Real], 3], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[String]}]", ShowStringCharacters -> 
                    True, NumberMarks -> True], 
                    InputForm[
                    
                    TypeSystem`Struct[{
                    "Id", "PublicId", "MassRatio", "Chi1", "Chi2", "Chi1X", 
                    "Chi1Y", "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", 
                    "Eccentricity", "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`AnyType, 
                    TypeSystem`Atom[String], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[String]}]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    
                    TypeSystem`Struct[{
                    "Id", "PublicId", "MassRatio", "Chi1", "Chi2", "Chi1X", 
                    "Chi1Y", "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", 
                    "Eccentricity", "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`AnyType, 
                    TypeSystem`Atom[String], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[String]}], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], "}"}], 
                  Cell[
                   BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Vector[TypeSystem`Struct[{\"Id\", \
\"PublicId\", \"MassRatio\", \"Chi1\", \"Chi2\", \"Chi1X\", \"Chi1Y\", \
\"Chi1Z\", \"Chi2X\", \"Chi2Y\", \"Chi2Z\", \"Eccentricity\", \"Freq\", \
\"FreqZ\", \"Orbits\", \"Email\"}, {TypeSystem`AnyType, \
TypeSystem`Atom[String], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Vector[TypeSystem`Atom[Real], 3], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[String]}], TypeSystem`AnyLength]", 
                    ShowStringCharacters -> True, NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Vector[
                    
                    TypeSystem`Struct[{
                    "Id", "PublicId", "MassRatio", "Chi1", "Chi2", "Chi1X", 
                    "Chi1Y", "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", 
                    "Eccentricity", "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`AnyType, 
                    TypeSystem`Atom[String], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[String]}], TypeSystem`AnyLength]], 
                    Editable -> True, AutoDelete -> True]], "Input", 
                   FontTracking -> "Plain"], TooltipDelay -> 0.25], 
                 EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Vector[
                    
                    TypeSystem`Struct[{
                    "Id", "PublicId", "MassRatio", "Chi1", "Chi2", "Chi1X", 
                    "Chi1Y", "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", 
                    "Eccentricity", "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`AnyType, 
                    TypeSystem`Atom[String], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[String]}], TypeSystem`AnyLength], 
                    InputForm], "Input"]], Method -> "Preemptive", 
                   PassEventsDown -> True, PassEventsUp -> False}]], 
                FontTracking -> "Condensed", FontWeight -> "Bold", 
                SpanMinSize -> 1.3, SpanMaxSize -> 3.], Deploy, 
               DefaultBaseStyle -> "Deploy"], 
              MouseAppearanceTag["LinkHand"]], 
             TypeSystem`Vector[
              
              TypeSystem`Struct[{
               "Id", "PublicId", "MassRatio", "Chi1", "Chi2", "Chi1X", 
                "Chi1Y", "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", "Eccentricity", 
                "Freq", "FreqZ", "Orbits", "Email"}, {TypeSystem`AnyType, 
                TypeSystem`Atom[String], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Vector[
                 TypeSystem`Atom[Real], 3], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[String]}], TypeSystem`AnyLength]], 
            TooltipDelay -> 1.5], 
           EventHandlerTag[{"MouseClicked" :> Print[
               InputForm[
                TypeSystem`Vector[
                 
                 TypeSystem`Struct[{
                  "Id", "PublicId", "MassRatio", "Chi1", "Chi2", "Chi1X", 
                   "Chi1Y", "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", 
                   "Eccentricity", "Freq", "FreqZ", "Orbits", "Email"}, {
                  TypeSystem`AnyType, 
                   TypeSystem`Atom[String], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[String]}], TypeSystem`AnyLength]]]}]], 
          AdjustmentBox[" | ", BoxBaselineShift -> -0.3], 
          RowBox[{"141", "rows"}]}], 
        BaseStyle -> {
         FontFamily -> "Helvetica", FontSize -> 10, FontColor -> 
          GrayLevel[0.4], Editable -> False, Selectable -> False}, 
        ItemSize -> {Automatic, Automatic}, Alignment -> {Left, Center}, 
        Background -> RGBColor[0.92, 0.92, 0.9]], "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]"}}, 
     GridBoxFrame -> {"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}}, 
     FrameStyle -> RGBColor[0, 0, 0, 0.4], GridBoxDividers -> {"Columns" -> {
         RGBColor[0, 0, 0, 0.4], {
          RGBColor[0, 0, 0, 0.09]}, 
         RGBColor[0, 0, 0, 0.4]}, "Rows" -> {
         RGBColor[0, 0, 0, 0.4], 
         RGBColor[0, 0, 0, 0.3], {
          RGBColor[0, 0, 0, 0.08]}, 
         RGBColor[0, 0, 0, 0.4]}}, RowSpacings -> {1.5, 1.2}, 
     GridBoxBackground -> {"Columns" -> {}, "Rows" -> {
         RGBColor[0.92, 0.92, 0.9]}}, 
     GridBoxAlignment -> {"Columns" -> {{Left}}}, ColumnSpacings -> 2.5, 
     GridFrameMargins -> {{2, 3}, {1, 3}}, 
     GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
      RowMinHeight -> 1.3],"Dataset[{__Association}]"},
   "Dataset",
   DisplayFunction->(TagBox[
     StyleBox[#, {
      ShowAutoStyles -> False, LineBreakWithin -> False, FontWeight -> 
       "Light", FontFamily -> "Helvetica Neue", NumberMarks -> False, 
       SpanMaxSize -> 3, SpanMinSize -> 1., Editable -> False, Selectable -> 
       True, Background -> RGBColor[0.985, 0.98, 0.973], 
       LinebreakAdjustments -> {0.4, 5, 100, 0, 0.5}, LineIndent -> 0, 
       LineSpacing -> {1.1, 5}}], Deploy]& ),
   InterpretationFunction->(#2& )],
  False,
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "params4", "]"}]], "Input"],

Cell[BoxData["141"], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tab", "=", 
  RowBox[{
   RowBox[{"latexTable", "[", 
    RowBox[{"params4", ",", "\[IndentingNewLine]", 
     RowBox[{"Fields", "->", 
      RowBox[{"{", 
       RowBox[{
       "\"\<PublicId\>\"", ",", "\"\<MassRatio\>\"", ",", "\"\<Chi1Z\>\"", 
        ",", "\"\<Chi2Z\>\"", ",", "\"\<Eccentricity\>\"", ",", 
        "\"\<FreqZ\>\"", ",", "\"\<Orbits\>\""}], "}"}]}], ",", 
     RowBox[{"FieldFormats", "\[Rule]", 
      RowBox[{"<|", 
       RowBox[{
        RowBox[{"\"\<MassRatio\>\"", "\[Rule]", "\"\<$q$\>\""}], ",", 
        RowBox[{"\"\<Chi1Z\>\"", "\[Rule]", "\"\<$\\\\chi_1$\>\""}], ",", 
        RowBox[{"\"\<Chi2Z\>\"", "\[Rule]", "\"\<$\\\\chi_2$\>\""}], ",", 
        RowBox[{"\"\<Eccentricity\>\"", "\[Rule]", "\"\<$e$\>\""}], ",", 
        RowBox[{"\"\<FreqZ\>\"", "\[Rule]", "\"\<$M\\\\omega$\>\""}], ",", 
        RowBox[{"\"\<Orbits\>\"", "\[Rule]", "\"\<$N_\\\\mathrm{orb}$\>\""}], 
        ",", 
        RowBox[{"\"\<PublicId\>\"", "\[Rule]", "\"\<ID\>\""}]}], "|>"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"DataFormats", "\[Rule]", 
      RowBox[{"<|", 
       RowBox[{
        RowBox[{"\"\<Orbits\>\"", "\[Rule]", 
         RowBox[{"Composition", "[", 
          RowBox[{"inDollars", ",", "oneDP"}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"\"\<Eccentricity\>\"", "->", "formatEcc"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"\"\<MassRatio\>\"", "\[Rule]", 
         RowBox[{"Composition", "[", 
          RowBox[{"inDollars", ",", "oneDP"}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"\"\<Chi1Z\>\"", "\[Rule]", 
         RowBox[{"Composition", "[", 
          RowBox[{"inDollars", ",", "twoDP"}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"\"\<Chi2Z\>\"", "\[Rule]", 
         RowBox[{"Composition", "[", 
          RowBox[{"inDollars", ",", "twoDP"}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"\"\<FreqZ\>\"", "->", 
         RowBox[{"Composition", "[", 
          RowBox[{"inDollars", ",", "fiveDP"}], "]"}]}]}], "|>"}]}]}], 
    RowBox[{"(*", 
     RowBox[{",", 
      RowBox[{"Separator", "\[Rule]", "sepPos"}]}], "*)"}], "]"}], "[", 
   "\"\<Complete\>\"", "]"}]}]], "Input"],

Cell[BoxData["\<\"%\\\\begin{tabular}{lllllll}\\nID & $q$ & $\\\\chi_1$ & $\\\
\\chi_2$ & $e$ & $M\\\\omega$ & \
$N_\\\\mathrm{orb}$\\\\\\\\\\n\\\\hline\\n\\\\endfirsthead\\nID & $q$ & \
$\\\\chi_1$ & $\\\\chi_2$ & $e$ & $M\\\\omega$ & \
$N_\\\\mathrm{orb}$\\\\\\\\\\n\\\\hline\\n\\\\endhead\\nSXS:BBH:0004 & $1.0$ \
& $-0.50$ & $+0.00$ & $3.7\\\\times 10^{-4}$ & $0.01151$ & $30.2$ \
\\\\\\\\\\nSXS:BBH:0005 & $1.0$ & $+0.50$ & $+0.00$ & $2.5\\\\times 10^{-4}$ \
& $0.01227$ & $30.2$ \\\\\\\\\\nSXS:BBH:0007 & $1.5$ & $+0.00$ & $+0.00$ & \
$4.2\\\\times 10^{-4}$ & $0.01229$ & $29.1$ \\\\\\\\\\nSXS:BBH:0013 & $1.5$ & \
$+0.50$ & $+0.00$ & $1.4\\\\times 10^{-4}$ & $0.01444$ & $23.8$ \
\\\\\\\\\\nSXS:BBH:0016 & $1.5$ & $-0.50$ & $+0.00$ & $4.2\\\\times 10^{-4}$ \
& $0.01149$ & $30.7$ \\\\\\\\\\nSXS:BBH:0019 & $1.5$ & $-0.50$ & $+0.50$ & \
$7.6\\\\times 10^{-5}$ & $0.01460$ & $20.4$ \\\\\\\\\\nSXS:BBH:0025 & $1.5$ & \
$+0.50$ & $-0.50$ & $7.6\\\\times 10^{-5}$ & $0.01456$ & $22.4$ \
\\\\\\\\\\nSXS:BBH:0030 & $3.0$ & $+0.00$ & $+0.00$ & $2.0\\\\times 10^{-3}$ \
& $0.01775$ & $18.2$ \\\\\\\\\\nSXS:BBH:0036 & $3.0$ & $-0.50$ & $+0.00$ & \
$5.1\\\\times 10^{-4}$ & $0.01226$ & $31.7$ \\\\\\\\\\nSXS:BBH:0045 & $3.0$ & \
$+0.50$ & $-0.50$ & $6.4\\\\times 10^{-4}$ & $0.01748$ & $21.0$ \
\\\\\\\\\\nSXS:BBH:0046 & $3.0$ & $-0.50$ & $-0.50$ & $2.6\\\\times 10^{-4}$ \
& $0.01771$ & $14.4$ \\\\\\\\\\nSXS:BBH:0047 & $3.0$ & $+0.50$ & $+0.50$ & \
$4.7\\\\times 10^{-4}$ & $0.01743$ & $22.7$ \\\\\\\\\\nSXS:BBH:0056 & $5.0$ & \
$+0.00$ & $+0.00$ & $4.9\\\\times 10^{-4}$ & $0.01589$ & $28.8$ \
\\\\\\\\\\nSXS:BBH:0060 & $5.0$ & $-0.50$ & $+0.00$ & $3.4\\\\times 10^{-3}$ \
& $0.01608$ & $23.2$ \\\\\\\\\\nSXS:BBH:0061 & $5.0$ & $+0.50$ & $+0.00$ & \
$4.2\\\\times 10^{-3}$ & $0.01578$ & $34.5$ \\\\\\\\\\nSXS:BBH:0063 & $8.0$ & \
$+0.00$ & $+0.00$ & $2.8\\\\times 10^{-4}$ & $0.01938$ & $25.8$ \
\\\\\\\\\\nSXS:BBH:0064 & $8.0$ & $-0.50$ & $+0.00$ & $4.9\\\\times 10^{-4}$ \
& $0.01968$ & $19.2$ \\\\\\\\\\nSXS:BBH:0065 & $8.0$ & $+0.50$ & $+0.00$ & \
$3.7\\\\times 10^{-3}$ & $0.01887$ & $34.0$ \\\\\\\\\\nSXS:BBH:0148 & $1.0$ & \
$-0.44$ & $-0.44$ & $2.0\\\\times 10^{-5}$ & $0.01634$ & $15.5$ \
\\\\\\\\\\nSXS:BBH:0149 & $1.0$ & $-0.20$ & $-0.20$ & $1.8\\\\times 10^{-4}$ \
& $0.01614$ & $17.1$ \\\\\\\\\\nSXS:BBH:0150 & $1.0$ & $+0.20$ & $+0.20$ & \
$2.9\\\\times 10^{-4}$ & $0.01591$ & $19.8$ \\\\\\\\\\nSXS:BBH:0151 & $1.0$ & \
$-0.60$ & $-0.60$ & $2.5\\\\times 10^{-4}$ & $0.01575$ & $14.5$ \
\\\\\\\\\\nSXS:BBH:0152 & $1.0$ & $+0.60$ & $+0.60$ & $4.3\\\\times 10^{-4}$ \
& $0.01553$ & $22.6$ \\\\\\\\\\nSXS:BBH:0153 & $1.0$ & $+0.85$ & $+0.85$ & \
$8.3\\\\times 10^{-4}$ & $0.01539$ & $24.5$ \\\\\\\\\\nSXS:BBH:0154 & $1.0$ & \
$-0.80$ & $-0.80$ & $3.3\\\\times 10^{-4}$ & $0.01605$ & $13.2$ \
\\\\\\\\\\nSXS:BBH:0155 & $1.0$ & $+0.80$ & $+0.80$ & $4.7\\\\times 10^{-4}$ \
& $0.01543$ & $24.1$ \\\\\\\\\\nSXS:BBH:0156 & $1.0$ & $-0.95$ & $-0.95$ & \
$5.4\\\\times 10^{-4}$ & $0.01643$ & $12.4$ \\\\\\\\\\nSXS:BBH:0157 & $1.0$ & \
$+0.95$ & $+0.95$ & $1.4\\\\times 10^{-4}$ & $0.01535$ & $25.2$ \
\\\\\\\\\\nSXS:BBH:0158 & $1.0$ & $+0.97$ & $+0.97$ & $7.9\\\\times 10^{-4}$ \
& $0.01565$ & $25.3$ \\\\\\\\\\nSXS:BBH:0159 & $1.0$ & $-0.90$ & $-0.90$ & \
$5.6\\\\times 10^{-4}$ & $0.01588$ & $12.7$ \\\\\\\\\\nSXS:BBH:0160 & $1.0$ & \
$+0.90$ & $+0.90$ & $4.2\\\\times 10^{-4}$ & $0.01538$ & $24.8$ \
\\\\\\\\\\nSXS:BBH:0166 & $6.0$ & $+0.00$ & $+0.00$ & $4.4\\\\times 10^{-5}$ \
& $0.01940$ & $21.6$ \\\\\\\\\\nSXS:BBH:0167 & $4.0$ & $+0.00$ & $+0.00$ & \
$9.9\\\\times 10^{-5}$ & $0.02054$ & $15.6$ \\\\\\\\\\nSXS:BBH:0169 & $2.0$ & \
$+0.00$ & $+0.00$ & $1.2\\\\times 10^{-4}$ & $0.01799$ & $15.7$ \
\\\\\\\\\\nSXS:BBH:0170 & $1.0$ & $+0.44$ & $+0.44$ & $1.3\\\\times 10^{-4}$ \
& $0.00842$ & $15.5$ \\\\\\\\\\nSXS:BBH:0172 & $1.0$ & $+0.98$ & $+0.98$ & \
$7.8\\\\times 10^{-4}$ & $0.01540$ & $25.4$ \\\\\\\\\\nSXS:BBH:0174 & $3.0$ & \
$+0.50$ & $+0.00$ & $2.9\\\\times 10^{-4}$ & $0.01337$ & $35.5$ \
\\\\\\\\\\nSXS:BBH:0177 & $1.0$ & $+0.99$ & $+0.99$ & $1.3\\\\times 10^{-3}$ \
& $0.01543$ & $25.4$ \\\\\\\\\\nSXS:BBH:0178 & $1.0$ & $+0.99$ & $+0.99$ & \
$8.6\\\\times 10^{-4}$ & $0.01570$ & $25.4$ \\\\\\\\\\nSXS:BBH:0180 & $1.0$ & \
$+0.00$ & $+0.00$ & $5.1\\\\times 10^{-5}$ & $0.01227$ & $28.2$ \
\\\\\\\\\\nSXS:BBH:0202 & $7.0$ & $+0.60$ & $+0.00$ & $9.0\\\\times 10^{-5}$ \
& $0.01324$ & $62.1$ \\\\\\\\\\nSXS:BBH:0203 & $7.0$ & $+0.40$ & $+0.00$ & \
$1.4\\\\times 10^{-5}$ & $0.01322$ & $58.5$ \\\\\\\\\\nSXS:BBH:0204 & $7.0$ & \
$+0.40$ & $+0.00$ & $1.7\\\\times 10^{-4}$ & $0.01044$ & $88.4$ \
\\\\\\\\\\nSXS:BBH:0205 & $7.0$ & $-0.40$ & $+0.00$ & $7.0\\\\times 10^{-5}$ \
& $0.01325$ & $44.9$ \\\\\\\\\\nSXS:BBH:0206 & $7.0$ & $-0.40$ & $+0.00$ & \
$1.6\\\\times 10^{-4}$ & $0.01037$ & $73.2$ \\\\\\\\\\nSXS:BBH:0207 & $7.0$ & \
$-0.60$ & $+0.00$ & $1.7\\\\times 10^{-4}$ & $0.01423$ & $36.1$ \
\\\\\\\\\\nSXS:BBH:0306 & $1.3$ & $+0.96$ & $-0.90$ & $1.5\\\\times 10^{-3}$ \
& $0.02098$ & $12.6$ \\\\\\\\\\nSXS:BBH:0290 & $3.0$ & $+0.60$ & $+0.40$ & \
$9.0\\\\times 10^{-5}$ & $0.01758$ & $24.2$ \\\\\\\\\\nSXS:BBH:0291 & $3.0$ & \
$+0.60$ & $+0.60$ & $5.0\\\\times 10^{-5}$ & $0.01764$ & $24.5$ \
\\\\\\\\\\nSXS:BBH:0289 & $3.0$ & $+0.60$ & $+0.00$ & $2.3\\\\times 10^{-4}$ \
& $0.01711$ & $23.8$ \\\\\\\\\\nSXS:BBH:0285 & $3.0$ & $+0.40$ & $+0.60$ & \
$1.6\\\\times 10^{-4}$ & $0.01732$ & $23.8$ \\\\\\\\\\nSXS:BBH:0261 & $3.0$ & \
$-0.73$ & $+0.85$ & $1.0\\\\times 10^{-4}$ & $0.01490$ & $21.5$ \
\\\\\\\\\\nSXS:BBH:0293 & $3.0$ & $+0.85$ & $+0.85$ & $9.0\\\\times 10^{-5}$ \
& $0.01813$ & $25.6$ \\\\\\\\\\nSXS:BBH:0280 & $3.0$ & $+0.27$ & $+0.85$ & \
$9.7\\\\times 10^{-5}$ & $0.01707$ & $23.6$ \\\\\\\\\\nSXS:BBH:0257 & $2.0$ & \
$+0.85$ & $+0.85$ & $1.1\\\\times 10^{-4}$ & $0.01633$ & $24.8$ \
\\\\\\\\\\nSXS:BBH:0279 & $3.0$ & $+0.23$ & $-0.85$ & $6.0\\\\times 10^{-5}$ \
& $0.01629$ & $22.6$ \\\\\\\\\\nSXS:BBH:0274 & $3.0$ & $-0.23$ & $+0.85$ & \
$1.6\\\\times 10^{-4}$ & $0.01603$ & $22.4$ \\\\\\\\\\nSXS:BBH:0258 & $2.0$ & \
$+0.87$ & $-0.85$ & $1.8\\\\times 10^{-4}$ & $0.01612$ & $22.8$ \
\\\\\\\\\\nSXS:BBH:0248 & $2.0$ & $+0.13$ & $+0.85$ & $7.0\\\\times 10^{-5}$ \
& $0.01552$ & $23.2$ \\\\\\\\\\nSXS:BBH:0232 & $1.0$ & $+0.90$ & $+0.50$ & \
$2.8\\\\times 10^{-4}$ & $0.01558$ & $23.9$ \\\\\\\\\\nSXS:BBH:0229 & $1.0$ & \
$+0.65$ & $+0.25$ & $3.1\\\\times 10^{-4}$ & $0.01488$ & $23.1$ \
\\\\\\\\\\nSXS:BBH:0231 & $1.0$ & $+0.90$ & $+0.00$ & $1.0\\\\times 10^{-4}$ \
& $0.01487$ & $23.1$ \\\\\\\\\\nSXS:BBH:0239 & $2.0$ & $-0.37$ & $+0.85$ & \
$9.1\\\\times 10^{-5}$ & $0.01478$ & $22.2$ \\\\\\\\\\nSXS:BBH:0252 & $2.0$ & \
$+0.37$ & $-0.85$ & $3.8\\\\times 10^{-4}$ & $0.01488$ & $22.5$ \
\\\\\\\\\\nSXS:BBH:0219 & $1.0$ & $-0.50$ & $+0.90$ & $3.3\\\\times 10^{-4}$ \
& $0.01484$ & $22.4$ \\\\\\\\\\nSXS:BBH:0211 & $1.0$ & $-0.90$ & $+0.90$ & \
$2.6\\\\times 10^{-4}$ & $0.01411$ & $22.3$ \\\\\\\\\\nSXS:BBH:0233 & $2.0$ & \
$-0.87$ & $+0.85$ & $6.0\\\\times 10^{-5}$ & $0.01423$ & $22.0$ \
\\\\\\\\\\nSXS:BBH:0243 & $2.0$ & $-0.13$ & $-0.85$ & $1.8\\\\times 10^{-4}$ \
& $0.01378$ & $23.3$ \\\\\\\\\\nSXS:BBH:0214 & $1.0$ & $-0.62$ & $-0.25$ & \
$1.9\\\\times 10^{-4}$ & $0.01264$ & $24.4$ \\\\\\\\\\nSXS:BBH:0209 & $1.0$ & \
$-0.90$ & $-0.50$ & $1.7\\\\times 10^{-4}$ & $0.01137$ & $27.0$ \
\\\\\\\\\\nSXS:BBH:0226 & $1.0$ & $+0.50$ & $-0.90$ & $2.4\\\\times 10^{-4}$ \
& $0.01340$ & $22.9$ \\\\\\\\\\nSXS:BBH:0286 & $3.0$ & $+0.50$ & $+0.50$ & \
$8.0\\\\times 10^{-5}$ & $0.01693$ & $24.1$ \\\\\\\\\\nSXS:BBH:0253 & $2.0$ & \
$+0.50$ & $+0.50$ & $6.7\\\\times 10^{-5}$ & $0.01397$ & $28.8$ \
\\\\\\\\\\nSXS:BBH:0267 & $3.0$ & $-0.50$ & $-0.50$ & $5.6\\\\times 10^{-5}$ \
& $0.01410$ & $23.4$ \\\\\\\\\\nSXS:BBH:0218 & $1.0$ & $-0.50$ & $+0.50$ & \
$7.8\\\\times 10^{-5}$ & $0.01217$ & $29.1$ \\\\\\\\\\nSXS:BBH:0238 & $2.0$ & \
$-0.50$ & $-0.50$ & $6.9\\\\times 10^{-5}$ & $0.01126$ & $32.0$ \
\\\\\\\\\\nSXS:BBH:0288 & $3.0$ & $+0.60$ & $-0.40$ & $1.9\\\\times 10^{-4}$ \
& $0.01729$ & $23.5$ \\\\\\\\\\nSXS:BBH:0287 & $3.0$ & $+0.60$ & $-0.60$ & \
$7.0\\\\times 10^{-5}$ & $0.01684$ & $23.5$ \\\\\\\\\\nSXS:BBH:0283 & $3.0$ & \
$+0.30$ & $+0.30$ & $7.6\\\\times 10^{-5}$ & $0.01646$ & $23.5$ \
\\\\\\\\\\nSXS:BBH:0282 & $3.0$ & $+0.30$ & $+0.00$ & $7.5\\\\times 10^{-5}$ \
& $0.01629$ & $23.3$ \\\\\\\\\\nSXS:BBH:0281 & $3.0$ & $+0.30$ & $-0.30$ & \
$6.7\\\\times 10^{-5}$ & $0.01618$ & $23.2$ \\\\\\\\\\nSXS:BBH:0277 & $3.0$ & \
$+0.00$ & $+0.30$ & $7.0\\\\times 10^{-5}$ & $0.01595$ & $22.9$ \
\\\\\\\\\\nSXS:BBH:0284 & $3.0$ & $+0.40$ & $-0.60$ & $1.5\\\\times 10^{-4}$ \
& $0.01656$ & $22.8$ \\\\\\\\\\nSXS:BBH:0278 & $3.0$ & $+0.00$ & $+0.60$ & \
$2.1\\\\times 10^{-4}$ & $0.01623$ & $22.8$ \\\\\\\\\\nSXS:BBH:0256 & $2.0$ & \
$+0.60$ & $+0.60$ & $1.0\\\\times 10^1$ & $0.01598$ & $23.9$ \
\\\\\\\\\\nSXS:BBH:0230 & $1.0$ & $+0.80$ & $+0.80$ & $1.3\\\\times 10^{-4}$ \
& $0.01542$ & $24.2$ \\\\\\\\\\nSXS:BBH:0255 & $2.0$ & $+0.60$ & $+0.00$ & \
$4.0\\\\times 10^{-5}$ & $0.01580$ & $23.3$ \\\\\\\\\\nSXS:BBH:0276 & $3.0$ & \
$+0.00$ & $-0.30$ & $6.7\\\\times 10^{-5}$ & $0.01559$ & $23.0$ \
\\\\\\\\\\nSXS:BBH:0251 & $2.0$ & $+0.30$ & $+0.30$ & $7.5\\\\times 10^{-5}$ \
& $0.01514$ & $23.5$ \\\\\\\\\\nSXS:BBH:0250 & $2.0$ & $+0.30$ & $+0.00$ & \
$7.5\\\\times 10^{-5}$ & $0.01503$ & $23.2$ \\\\\\\\\\nSXS:BBH:0271 & $3.0$ & \
$-0.30$ & $+0.00$ & $6.3\\\\times 10^{-5}$ & $0.01508$ & $22.5$ \
\\\\\\\\\\nSXS:BBH:0249 & $2.0$ & $+0.30$ & $-0.30$ & $7.2\\\\times 10^{-5}$ \
& $0.01478$ & $23.2$ \\\\\\\\\\nSXS:BBH:0275 & $3.0$ & $+0.00$ & $-0.60$ & \
$1.2\\\\times 10^{-4}$ & $0.01569$ & $22.6$ \\\\\\\\\\nSXS:BBH:0254 & $2.0$ & \
$+0.60$ & $-0.60$ & $6.0\\\\times 10^{-5}$ & $0.01541$ & $22.9$ \
\\\\\\\\\\nSXS:BBH:0269 & $3.0$ & $-0.40$ & $+0.60$ & $1.2\\\\times 10^{-4}$ \
& $0.01563$ & $22.3$ \\\\\\\\\\nSXS:BBH:0225 & $1.0$ & $+0.40$ & $+0.80$ & \
$3.5\\\\times 10^{-4}$ & $0.01536$ & $23.5$ \\\\\\\\\\nSXS:BBH:0270 & $3.0$ & \
$-0.30$ & $-0.30$ & $6.2\\\\times 10^{-5}$ & $0.01482$ & $22.8$ \
\\\\\\\\\\nSXS:BBH:0245 & $2.0$ & $+0.00$ & $-0.30$ & $6.8\\\\times 10^{-5}$ \
& $0.01441$ & $23.0$ \\\\\\\\\\nSXS:BBH:0242 & $2.0$ & $-0.30$ & $+0.30$ & \
$6.7\\\\times 10^{-5}$ & $0.01417$ & $23.1$ \\\\\\\\\\nSXS:BBH:0223 & $1.0$ & \
$+0.30$ & $+0.00$ & $6.7\\\\times 10^{-5}$ & $0.01402$ & $23.3$ \
\\\\\\\\\\nSXS:BBH:0241 & $2.0$ & $-0.30$ & $+0.00$ & $6.6\\\\times 10^{-5}$ \
& $0.01394$ & $23.1$ \\\\\\\\\\nSXS:BBH:0240 & $2.0$ & $-0.30$ & $-0.30$ & \
$6.4\\\\times 10^{-5}$ & $0.01359$ & $23.5$ \\\\\\\\\\nSXS:BBH:0222 & $1.0$ & \
$-0.30$ & $+0.00$ & $7.4\\\\times 10^{-5}$ & $0.01324$ & $23.6$ \
\\\\\\\\\\nSXS:BBH:0228 & $1.0$ & $+0.60$ & $+0.60$ & $3.2\\\\times 10^{-4}$ \
& $0.01543$ & $23.5$ \\\\\\\\\\nSXS:BBH:0247 & $2.0$ & $+0.00$ & $+0.60$ & \
$1.0\\\\times 10^{-4}$ & $0.01530$ & $22.6$ \\\\\\\\\\nSXS:BBH:0263 & $3.0$ & \
$-0.60$ & $+0.60$ & $1.9\\\\times 10^{-4}$ & $0.01526$ & $22.0$ \
\\\\\\\\\\nSXS:BBH:0266 & $3.0$ & $-0.60$ & $+0.40$ & $1.8\\\\times 10^{-4}$ \
& $0.01488$ & $22.0$ \\\\\\\\\\nSXS:BBH:0227 & $1.0$ & $+0.60$ & $+0.00$ & \
$3.1\\\\times 10^{-4}$ & $0.01452$ & $23.1$ \\\\\\\\\\nSXS:BBH:0221 & $1.0$ & \
$-0.40$ & $+0.80$ & $2.7\\\\times 10^{-4}$ & $0.01440$ & $22.7$ \
\\\\\\\\\\nSXS:BBH:0237 & $2.0$ & $-0.60$ & $+0.60$ & $6.1\\\\times 10^{-5}$ \
& $0.01433$ & $22.6$ \\\\\\\\\\nSXS:BBH:0244 & $2.0$ & $+0.00$ & $-0.60$ & \
$7.5\\\\times 10^{-5}$ & $0.01422$ & $23.2$ \\\\\\\\\\nSXS:BBH:0217 & $1.0$ & \
$-0.60$ & $+0.60$ & $1.5\\\\times 10^{-4}$ & $0.01421$ & $22.7$ \
\\\\\\\\\\nSXS:BBH:0215 & $1.0$ & $-0.60$ & $-0.60$ & $1.8\\\\times 10^{-4}$ \
& $0.01189$ & $25.8$ \\\\\\\\\\nSXS:BBH:0262 & $3.0$ & $-0.60$ & $+0.00$ & \
$2.0\\\\times 10^{-4}$ & $0.01473$ & $22.5$ \\\\\\\\\\nSXS:BBH:0213 & $1.0$ & \
$-0.80$ & $+0.80$ & $1.4\\\\times 10^{-4}$ & $0.01435$ & $22.3$ \
\\\\\\\\\\nSXS:BBH:0265 & $3.0$ & $-0.60$ & $-0.40$ & $9.0\\\\times 10^{-5}$ \
& $0.01422$ & $23.4$ \\\\\\\\\\nSXS:BBH:0264 & $3.0$ & $-0.60$ & $-0.60$ & \
$2.8\\\\times 10^{-4}$ & $0.01410$ & $23.4$ \\\\\\\\\\nSXS:BBH:0224 & $1.0$ & \
$+0.40$ & $-0.80$ & $2.5\\\\times 10^{-4}$ & $0.01361$ & $22.9$ \
\\\\\\\\\\nSXS:BBH:0236 & $2.0$ & $-0.60$ & $+0.00$ & $1.2\\\\times 10^{-4}$ \
& $0.01361$ & $23.4$ \\\\\\\\\\nSXS:BBH:0216 & $1.0$ & $-0.60$ & $+0.00$ & \
$2.6\\\\times 10^{-4}$ & $0.01300$ & $23.6$ \\\\\\\\\\nSXS:BBH:0235 & $2.0$ & \
$-0.60$ & $-0.60$ & $1.0\\\\times 10^1$ & $0.01274$ & $25.1$ \
\\\\\\\\\\nSXS:BBH:0220 & $1.0$ & $-0.40$ & $-0.80$ & $1.0\\\\times 10^{-4}$ \
& $0.01195$ & $25.7$ \\\\\\\\\\nSXS:BBH:0212 & $1.0$ & $-0.80$ & $-0.80$ & \
$2.4\\\\times 10^{-4}$ & $0.01087$ & $28.6$ \\\\\\\\\\nSXS:BBH:0303 & $10.0$ \
& $+0.00$ & $+0.00$ & $5.1\\\\times 10^{-5}$ & $0.02395$ & $19.3$ \
\\\\\\\\\\nSXS:BBH:0300 & $8.5$ & $+0.00$ & $+0.00$ & $5.7\\\\times 10^{-5}$ \
& $0.02311$ & $18.7$ \\\\\\\\\\nSXS:BBH:0299 & $7.5$ & $+0.00$ & $+0.00$ & \
$5.9\\\\times 10^{-5}$ & $0.02152$ & $20.1$ \\\\\\\\\\nSXS:BBH:0298 & $7.0$ & \
$+0.00$ & $+0.00$ & $6.1\\\\times 10^{-5}$ & $0.02130$ & $19.7$ \
\\\\\\\\\\nSXS:BBH:0297 & $6.5$ & $+0.00$ & $+0.00$ & $6.4\\\\times 10^{-5}$ \
& $0.02082$ & $19.7$ \\\\\\\\\\nSXS:BBH:0296 & $5.5$ & $+0.00$ & $+0.00$ & \
$5.2\\\\times 10^{-5}$ & $0.01668$ & $27.9$ \\\\\\\\\\nSXS:BBH:0295 & $4.5$ & \
$+0.00$ & $+0.00$ & $5.2\\\\times 10^{-5}$ & $0.01577$ & $27.8$ \
\\\\\\\\\\nSXS:BBH:0259 & $2.5$ & $+0.00$ & $+0.00$ & $5.9\\\\times 10^{-5}$ \
& $0.01346$ & $28.6$ \\\\\\\\\\nSXS:BBH:0292 & $3.0$ & $+0.73$ & $-0.85$ & \
$1.8\\\\times 10^{-4}$ & $0.01749$ & $23.9$ \\\\\\\\\\nSXS:BBH:0268 & $3.0$ & \
$-0.40$ & $-0.60$ & $1.7\\\\times 10^{-4}$ & $0.01473$ & $22.9$ \
\\\\\\\\\\nSXS:BBH:0234 & $2.0$ & $-0.85$ & $-0.85$ & $1.4\\\\times 10^{-4}$ \
& $0.01147$ & $27.8$ \\\\\\\\\\nSXS:BBH:0273 & $3.0$ & $-0.27$ & $-0.85$ & \
$2.0\\\\times 10^{-4}$ & $0.01487$ & $22.9$ \\\\\\\\\\nSXS:BBH:0210 & $1.0$ & \
$-0.90$ & $+0.00$ & $1.8\\\\times 10^{-4}$ & $0.01248$ & $24.3$ \
\\\\\\\\\\nSXS:BBH:0260 & $3.0$ & $-0.85$ & $-0.85$ & $3.5\\\\times 10^{-4}$ \
& $0.01285$ & $25.8$ \\\\\\\\\\nSXS:BBH:0302 & $9.5$ & $+0.00$ & $+0.00$ & \
$6.0\\\\times 10^{-5}$ & $0.02366$ & $19.1$ \\\\\\\\\\nSXS:BBH:0301 & $9.0$ & \
$+0.00$ & $+0.00$ & $5.5\\\\times 10^{-5}$ & $0.02338$ & $18.9$ \
\\\\\\\\\\nSXS:BBH:0272 & $3.0$ & $-0.30$ & $+0.30$ & $6.4\\\\times 10^{-5}$ \
& $0.01521$ & $22.7$ \\\\\\\\\\nSXS:BBH:0246 & $2.0$ & $+0.00$ & $+0.30$ & \
$7.2\\\\times 10^{-5}$ & $0.01514$ & $22.9$ \\\\\\\\\\n%\\\\end{tabular}\\n\"\
\>"], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<allnrsims.tex\>\""}], 
   ",", "tab", ",", "\"\<String\>\""}], "]"}]], "Input"],

Cell[BoxData["\<\"/Users/ian/Projects/SEOBNRv4/paper/tables/allnrsims.tex\"\>\
"], "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Generic function", "Section"],

Cell[CellGroupData[{

Cell[BoxData["idMap"], "Input"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"AS_001\"\>", "\[Rule]", "\<\"SXS:BBH:0610\"\>"}], ",", 
   RowBox[{"\<\"AS_002\"\>", "\[Rule]", "\<\"SXS:BBH:0611\"\>"}], ",", 
   RowBox[{"\<\"AS_003\"\>", "\[Rule]", "\<\"SXS:BBH:0612\"\>"}], ",", 
   RowBox[{"\<\"AS_004\"\>", "\[Rule]", "\<\"SXS:BBH:0613\"\>"}], ",", 
   RowBox[{"\<\"AS_006\"\>", "\[Rule]", "\<\"SXS:BBH:0614\"\>"}], ",", 
   RowBox[{"\<\"AS_007\"\>", "\[Rule]", "\<\"SXS:BBH:0615\"\>"}], ",", 
   RowBox[{"\<\"AS_008\"\>", "\[Rule]", "\<\"SXS:BBH:0616\"\>"}], ",", 
   RowBox[{"\<\"AS_010\"\>", "\[Rule]", "\<\"SXS:BBH:0617\"\>"}], ",", 
   RowBox[{"\<\"AS_011\"\>", "\[Rule]", "\<\"SXS:BBH:0618\"\>"}], ",", 
   RowBox[{"\<\"eas_009\"\>", "\[Rule]", "\<\"SXS:BBH:0619\"\>"}], ",", 
   RowBox[{"\<\"eas_006\"\>", "\[Rule]", "\<\"SXS:BBH:0620\"\>"}], ",", 
   RowBox[{"\<\"eas_008\"\>", "\[Rule]", "\<\"SXS:BBH:0621\"\>"}], ",", 
   RowBox[{"\<\"d15.47_q8.0_sA_0_0_-0.900_sB_0_0_0\"\>", 
    "\[Rule]", "\<\"SXS:BBH:0622\"\>"}], ",", 
   RowBox[{"\<\"cas_12e5\"\>", "\[Rule]", "\<\"ET:AEI:0001\"\>"}], ",", 
   RowBox[{"\<\"ceas_7_e5\"\>", "\[Rule]", "\<\"ET:AEI:0002\"\>"}], ",", 
   RowBox[{"\<\"ceas_10_e0_12\"\>", "\[Rule]", "\<\"ET:AEI:0003\"\>"}]}], 
  "\[RightAssociation]"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"missingIDs", "=", 
  RowBox[{"{", 
   RowBox[{
   "\"\<IAN:BBH:0001\>\"", ",", "\"\<IAN:BBH:0002\>\"", ",", 
    "\"\<IAN:BBH:0003\>\"", ",", "\"\<IAN:BBH:0004\>\"", ",", 
    "\"\<IAN:BBH:0006\>\"", ",", "\"\<IAN:BBH:0007\>\"", ",", 
    "\"\<IAN:BBH:0008\>\"", ",", "\"\<IAN:BBH:0010\>\"", ",", 
    "\"\<IAN:BBH:0011\>\"", ",", "\"\<EAS:BBH:0006\>\"", ",", 
    "\"\<EAS:BBH:0008\>\"", ",", "\"\<SXS:BBH:0000\>\"", ",", 
    "\"\<EAS:BBH:0009\>\"", ",", "\"\<SXS:BBH:5080\>\"", ",", 
    "\"\<BAM:BBH:8085\>\"", ",", "\"\<EAS:BBH:7080\>\"", ",", 
    "\"\<CEAS:BBH:10\>\""}], "}"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"IAN:BBH:0001\"\>", ",", "\<\"IAN:BBH:0002\"\>", 
   ",", "\<\"IAN:BBH:0003\"\>", ",", "\<\"IAN:BBH:0004\"\>", 
   ",", "\<\"IAN:BBH:0006\"\>", ",", "\<\"IAN:BBH:0007\"\>", 
   ",", "\<\"IAN:BBH:0008\"\>", ",", "\<\"IAN:BBH:0010\"\>", 
   ",", "\<\"IAN:BBH:0011\"\>", ",", "\<\"EAS:BBH:0006\"\>", 
   ",", "\<\"EAS:BBH:0008\"\>", ",", "\<\"SXS:BBH:0000\"\>", 
   ",", "\<\"EAS:BBH:0009\"\>", ",", "\<\"SXS:BBH:5080\"\>", 
   ",", "\<\"BAM:BBH:8085\"\>", ",", "\<\"EAS:BBH:7080\"\>", 
   ",", "\<\"CEAS:BBH:10\"\>"}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tab2", "=", 
  RowBox[{"configTable", "[", "allSXSIDs", "]"}]}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Warning: couldn't find simulations for the following IDs: \
\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"\<\"IAN:BBH:0001\"\>", ",", "\<\"IAN:BBH:0002\"\>", 
     ",", "\<\"IAN:BBH:0003\"\>", ",", "\<\"IAN:BBH:0004\"\>", 
     ",", "\<\"IAN:BBH:0006\"\>", ",", "\<\"IAN:BBH:0007\"\>", 
     ",", "\<\"IAN:BBH:0008\"\>", ",", "\<\"IAN:BBH:0010\"\>", 
     ",", "\<\"IAN:BBH:0011\"\>", ",", "\<\"EAS:BBH:0006\"\>", 
     ",", "\<\"EAS:BBH:0008\"\>", ",", "\<\"SXS:BBH:0000\"\>", 
     ",", "\<\"EAS:BBH:0009\"\>", ",", "\<\"SXS:BBH:5080\"\>", 
     ",", "\<\"BAM:BBH:8085\"\>", ",", "\<\"EAS:BBH:7080\"\>", 
     ",", "\<\"CEAS:BBH:10\"\>"}], "}"}]}],
  SequenceForm[
  "Warning: couldn't find simulations for the following IDs: ", {
   "IAN:BBH:0001", "IAN:BBH:0002", "IAN:BBH:0003", "IAN:BBH:0004", 
    "IAN:BBH:0006", "IAN:BBH:0007", "IAN:BBH:0008", "IAN:BBH:0010", 
    "IAN:BBH:0011", "EAS:BBH:0006", "EAS:BBH:0008", "SXS:BBH:0000", 
    "EAS:BBH:0009", "SXS:BBH:5080", "BAM:BBH:8085", "EAS:BBH:7080", 
    "CEAS:BBH:10"}],
  Editable->False]], "Print"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<allnrsims.tex\>\""}], 
   ",", "tab2", ",", "\"\<String\>\""}], "]"}]], "Input"],

Cell[BoxData["\<\"/Users/ian/Projects/SEOBNRv4/paper/tables/allnrsims.tex\"\>\
"], "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Separate tables", "Section"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"setFiles", "=", 
  RowBox[{"FileNames", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<../../data/NRsets/*.txt\>\""}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"/Users/ian/Projects/SEOBNRv4/paper/tables/../../data/NRsets/\
AEICactusruns_V.txt\"\>", 
   ",", "\<\"/Users/ian/Projects/SEOBNRv4/paper/tables/../../data/NRsets/\
AEISXSruns_C.txt\"\>", 
   ",", "\<\"/Users/ian/Projects/SEOBNRv4/paper/tables/../../data/NRsets/\
AEISXSruns_V.txt\"\>", 
   ",", "\<\"/Users/ian/Projects/SEOBNRv4/paper/tables/../../data/NRsets/\
BAMrun_C.txt\"\>", 
   ",", "\<\"/Users/ian/Projects/SEOBNRv4/paper/tables/../../data/NRsets/\
Chucatalog_C.txt\"\>", 
   ",", "\<\"/Users/ian/Projects/SEOBNRv4/paper/tables/../../data/NRsets/\
Chucatalog_V.txt\"\>", 
   ",", "\<\"/Users/ian/Projects/SEOBNRv4/paper/tables/../../data/NRsets/\
originalcatalog_C.txt\"\>", 
   ",", "\<\"/Users/ian/Projects/SEOBNRv4/paper/tables/../../data/NRsets/\
PublicNew_C.txt\"\>", 
   ",", "\<\"/Users/ian/Projects/SEOBNRv4/paper/tables/../../data/NRsets/\
PublicNew_V.txt\"\>"}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"setNames", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"StringReplace", "[", 
     RowBox[{"#", ",", 
      RowBox[{"\"\<.txt\>\"", "\[Rule]", "\"\<\>\""}]}], "]"}], "&"}], "/@", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"FileNameTake", "[", 
       RowBox[{"#", ",", 
        RowBox[{"-", "1"}]}], "]"}], "&"}], ",", "setFiles"}], 
    "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"AEICactusruns_V\"\>", ",", "\<\"AEISXSruns_C\"\>", 
   ",", "\<\"AEISXSruns_V\"\>", ",", "\<\"BAMrun_C\"\>", 
   ",", "\<\"Chucatalog_C\"\>", ",", "\<\"Chucatalog_V\"\>", 
   ",", "\<\"originalcatalog_C\"\>", ",", "\<\"PublicNew_C\"\>", 
   ",", "\<\"PublicNew_V\"\>"}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sets1", "=", 
  RowBox[{"Association", "[", 
   RowBox[{"Thread", "[", 
    RowBox[{"setNames", "->", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Import", "[", 
          RowBox[{"#", ",", "\"\<Table\>\""}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1"}], "]"}], "]"}], "&"}], ",", "setFiles"}], 
      "]"}]}], "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"AEICactusruns_V\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\<\"ET:AEI:0001\"\>", ",", "\<\"ET:AEI:0002\"\>", 
      ",", "\<\"ET:AEI:0003\"\>"}], "}"}]}], ",", 
   RowBox[{"\<\"AEISXSruns_C\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\<\"IAN:BBH:0001\"\>", ",", "\<\"IAN:BBH:0002\"\>", 
      ",", "\<\"IAN:BBH:0003\"\>", ",", "\<\"IAN:BBH:0004\"\>", 
      ",", "\<\"IAN:BBH:0006\"\>", ",", "\<\"IAN:BBH:0007\"\>", 
      ",", "\<\"IAN:BBH:0008\"\>", ",", "\<\"IAN:BBH:0010\"\>", 
      ",", "\<\"IAN:BBH:0011\"\>", ",", "\<\"SXS:BBH:0000\"\>"}], "}"}]}], 
   ",", 
   RowBox[{"\<\"AEISXSruns_V\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\<\"EAS:BBH:0006\"\>", ",", "\<\"EAS:BBH:0008\"\>", 
      ",", "\<\"EAS:BBH:0009\"\>"}], "}"}]}], ",", 
   RowBox[{"\<\"BAMrun_C\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"BAMq8s85s85\"\>", "}"}]}], ",", 
   RowBox[{"\<\"Chucatalog_C\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\<\"PRIVATE:BBH:0059\"\>", ",", "\<\"PRIVATE:BBH:0103\"\>", 
      ",", "\<\"PRIVATE:BBH:0104\"\>", ",", "\<\"PRIVATE:BBH:0105\"\>", 
      ",", "\<\"PRIVATE:BBH:0115\"\>", ",", "\<\"PRIVATE:BBH:0117\"\>", 
      ",", "\<\"PRIVATE:BBH:0050\"\>", ",", "\<\"PRIVATE:BBH:0118\"\>", 
      ",", "\<\"PRIVATE:BBH:0057\"\>", ",", "\<\"PRIVATE:BBH:0058\"\>", 
      ",", "\<\"PRIVATE:BBH:0119\"\>", ",", "\<\"PRIVATE:BBH:0066\"\>", 
      ",", "\<\"PRIVATE:BBH:0067\"\>", ",", "\<\"PRIVATE:BBH:0068\"\>", 
      ",", "\<\"PRIVATE:BBH:0069\"\>", ",", "\<\"PRIVATE:BBH:0070\"\>", 
      ",", "\<\"PRIVATE:BBH:0075\"\>", ",", "\<\"PRIVATE:BBH:0060\"\>", 
      ",", "\<\"PRIVATE:BBH:0076\"\>", ",", "\<\"PRIVATE:BBH:0077\"\>", 
      ",", "\<\"PRIVATE:BBH:0078\"\>", ",", "\<\"PRIVATE:BBH:0051\"\>", 
      ",", "\<\"PRIVATE:BBH:0052\"\>", ",", "\<\"PRIVATE:BBH:0079\"\>", 
      ",", "\<\"PRIVATE:BBH:0080\"\>", ",", "\<\"PRIVATE:BBH:0121\"\>", 
      ",", "\<\"PRIVATE:BBH:0081\"\>", ",", "\<\"PRIVATE:BBH:0053\"\>", 
      ",", "\<\"PRIVATE:BBH:0054\"\>", ",", "\<\"PRIVATE:BBH:0029\"\>", 
      ",", "\<\"PRIVATE:BBH:0021\"\>", ",", "\<\"PRIVATE:BBH:0022\"\>", 
      ",", "\<\"PRIVATE:BBH:0023\"\>", ",", "\<\"PRIVATE:BBH:0123\"\>", 
      ",", "\<\"PRIVATE:BBH:0024\"\>", ",", "\<\"PRIVATE:BBH:0055\"\>", 
      ",", "\<\"PRIVATE:BBH:0030\"\>", ",", "\<\"PRIVATE:BBH:0056\"\>", 
      ",", "\<\"PRIVATE:BBH:0031\"\>", ",", "\<\"PRIVATE:BBH:0061\"\>", 
      ",", "\<\"PRIVATE:BBH:0062\"\>", ",", "\<\"PRIVATE:BBH:0033\"\>", 
      ",", "\<\"PRIVATE:BBH:0032\"\>", ",", "\<\"PRIVATE:BBH:0065\"\>", 
      ",", "\<\"PRIVATE:BBH:0034\"\>", ",", "\<\"PRIVATE:BBH:0064\"\>", 
      ",", "\<\"PRIVATE:BBH:0035\"\>", ",", "\<\"PRIVATE:BBH:0071\"\>", 
      ",", "\<\"PRIVATE:BBH:0036\"\>", ",", "\<\"PRIVATE:BBH:0072\"\>", 
      ",", "\<\"PRIVATE:BBH:0073\"\>", ",", "\<\"PRIVATE:BBH:0074\"\>", 
      ",", "\<\"PRIVATE:BBH:0082\"\>", ",", "\<\"PRIVATE:BBH:0083\"\>", 
      ",", "\<\"PRIVATE:BBH:0037\"\>", ",", "\<\"PRIVATE:BBH:0038\"\>", 
      ",", "\<\"PRIVATE:BBH:0084\"\>", ",", "\<\"PRIVATE:BBH:0025\"\>", 
      ",", "\<\"PRIVATE:BBH:0039\"\>", ",", "\<\"PRIVATE:BBH:0040\"\>", 
      ",", "\<\"PRIVATE:BBH:0085\"\>", ",", "\<\"PRIVATE:BBH:0041\"\>", 
      ",", "\<\"PRIVATE:BBH:0086\"\>", ",", "\<\"PRIVATE:BBH:0087\"\>", 
      ",", "\<\"PRIVATE:BBH:0124\"\>", ",", "\<\"PRIVATE:BBH:0092\"\>", 
      ",", "\<\"PRIVATE:BBH:0093\"\>", ",", "\<\"PRIVATE:BBH:0042\"\>", 
      ",", "\<\"PRIVATE:BBH:0088\"\>", ",", "\<\"PRIVATE:BBH:0089\"\>", 
      ",", "\<\"PRIVATE:BBH:0090\"\>", ",", "\<\"PRIVATE:BBH:0043\"\>", 
      ",", "\<\"PRIVATE:BBH:0094\"\>", ",", "\<\"PRIVATE:BBH:0096\"\>", 
      ",", "\<\"PRIVATE:BBH:0044\"\>", ",", "\<\"PRIVATE:BBH:0097\"\>", 
      ",", "\<\"PRIVATE:BBH:0047\"\>", ",", "\<\"PRIVATE:BBH:0098\"\>", 
      ",", "\<\"PRIVATE:BBH:0099\"\>", ",", "\<\"PRIVATE:BBH:0101\"\>", 
      ",", "\<\"PRIVATE:BBH:0091\"\>", ",", "\<\"PRIVATE:BBH:0045\"\>", 
      ",", "\<\"PRIVATE:BBH:0046\"\>", ",", "\<\"PRIVATE:BBH:0102\"\>"}], 
     "}"}]}], ",", 
   RowBox[{"\<\"Chucatalog_V\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\<\"PRIVATE:BBH:0159\"\>", ",", "\<\"PRIVATE:BBH:0160\"\>", 
      ",", "\<\"PRIVATE:BBH:0161\"\>", ",", "\<\"PRIVATE:BBH:0162\"\>", 
      ",", "\<\"PRIVATE:BBH:0063\"\>", ",", "\<\"PRIVATE:BBH:0145\"\>", 
      ",", "\<\"PRIVATE:BBH:0158\"\>", ",", "\<\"PRIVATE:BBH:0100\"\>", 
      ",", "\<\"PRIVATE:BBH:0146\"\>", ",", "\<\"PRIVATE:BBH:0144\"\>"}], 
     "}"}]}], ",", 
   RowBox[{"\<\"originalcatalog_C\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\<\"SXS:BBH:0180\"\>", ",", "\<\"SXS:BBH:0004\"\>", 
      ",", "\<\"SXS:BBH:0005\"\>", ",", "\<\"SXS:BBH:0007\"\>", 
      ",", "\<\"SXS:BBH:0013\"\>", ",", "\<\"SXS:BBH:0016\"\>", 
      ",", "\<\"SXS:BBH:0019\"\>", ",", "\<\"SXS:BBH:0025\"\>", 
      ",", "\<\"SXS:BBH:0030\"\>", ",", "\<\"SXS:BBH:0036\"\>", 
      ",", "\<\"SXS:BBH:0045\"\>", ",", "\<\"SXS:BBH:0046\"\>", 
      ",", "\<\"SXS:BBH:0047\"\>", ",", "\<\"SXS:BBH:0056\"\>", 
      ",", "\<\"SXS:BBH:0060\"\>", ",", "\<\"SXS:BBH:0061\"\>", 
      ",", "\<\"SXS:BBH:0063\"\>", ",", "\<\"SXS:BBH:0064\"\>", 
      ",", "\<\"SXS:BBH:0065\"\>", ",", "\<\"SXS:BBH:0148\"\>", 
      ",", "\<\"SXS:BBH:0149\"\>", ",", "\<\"SXS:BBH:0150\"\>", 
      ",", "\<\"SXS:BBH:0151\"\>", ",", "\<\"SXS:BBH:0152\"\>", 
      ",", "\<\"SXS:BBH:0153\"\>", ",", "\<\"SXS:BBH:0154\"\>", 
      ",", "\<\"SXS:BBH:0155\"\>", ",", "\<\"SXS:BBH:0156\"\>", 
      ",", "\<\"SXS:BBH:0157\"\>", ",", "\<\"SXS:BBH:0158\"\>", 
      ",", "\<\"SXS:BBH:0159\"\>", ",", "\<\"SXS:BBH:0160\"\>", 
      ",", "\<\"SXS:BBH:0166\"\>", ",", "\<\"SXS:BBH:0167\"\>", 
      ",", "\<\"SXS:BBH:0169\"\>", ",", "\<\"SXS:BBH:0170\"\>", 
      ",", "\<\"SXS:BBH:0172\"\>", ",", "\<\"SXS:BBH:0174\"\>"}], "}"}]}], 
   ",", 
   RowBox[{"\<\"PublicNew_C\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\<\"SXS:BBH:0177\"\>", ",", "\<\"SXS:BBH:0178\"\>", 
      ",", "\<\"SXS:BBH:0205\"\>", ",", "\<\"SXS:BBH:0203\"\>", 
      ",", "\<\"SXS:BBH:0206\"\>", ",", "\<\"SXS:BBH:0204\"\>", 
      ",", "\<\"SXS:BBH:0207\"\>", ",", "\<\"SXS:BBH:0202\"\>"}], "}"}]}], 
   ",", 
   RowBox[{"\<\"PublicNew_V\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"SXS:BBH:0306\"\>", "}"}]}]}], 
  "\[RightAssociation]"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sets", "=", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"idToSim", "[", "#", "]"}], "/.", "idMap"}], "&"}], ",", 
    "sets1", ",", 
    RowBox[{"{", "2", "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"AEICactusruns_V\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\<\"ET:AEI:0001\"\>", ",", "\<\"ET:AEI:0002\"\>", 
      ",", "\<\"ET:AEI:0003\"\>"}], "}"}]}], ",", 
   RowBox[{"\<\"AEISXSruns_C\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\<\"SXS:BBH:0610\"\>", ",", "\<\"SXS:BBH:0611\"\>", 
      ",", "\<\"SXS:BBH:0612\"\>", ",", "\<\"SXS:BBH:0613\"\>", 
      ",", "\<\"SXS:BBH:0614\"\>", ",", "\<\"SXS:BBH:0615\"\>", 
      ",", "\<\"SXS:BBH:0616\"\>", ",", "\<\"SXS:BBH:0617\"\>", 
      ",", "\<\"SXS:BBH:0618\"\>", ",", "\<\"SXS:BBH:0622\"\>"}], "}"}]}], 
   ",", 
   RowBox[{"\<\"AEISXSruns_V\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\<\"SXS:BBH:0620\"\>", ",", "\<\"SXS:BBH:0621\"\>", 
      ",", "\<\"SXS:BBH:0619\"\>"}], "}"}]}], ",", 
   RowBox[{"\<\"BAMrun_C\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"BAMq8s85s85\"\>", "}"}]}], ",", 
   RowBox[{"\<\"Chucatalog_C\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\<\"PRIVATE:BBH:0059\"\>", ",", "\<\"PRIVATE:BBH:0103\"\>", 
      ",", "\<\"PRIVATE:BBH:0104\"\>", ",", "\<\"PRIVATE:BBH:0105\"\>", 
      ",", "\<\"PRIVATE:BBH:0115\"\>", ",", "\<\"PRIVATE:BBH:0117\"\>", 
      ",", "\<\"PRIVATE:BBH:0050\"\>", ",", "\<\"PRIVATE:BBH:0118\"\>", 
      ",", "\<\"PRIVATE:BBH:0057\"\>", ",", "\<\"PRIVATE:BBH:0058\"\>", 
      ",", "\<\"PRIVATE:BBH:0119\"\>", ",", "\<\"PRIVATE:BBH:0066\"\>", 
      ",", "\<\"PRIVATE:BBH:0067\"\>", ",", "\<\"PRIVATE:BBH:0068\"\>", 
      ",", "\<\"PRIVATE:BBH:0069\"\>", ",", "\<\"PRIVATE:BBH:0070\"\>", 
      ",", "\<\"PRIVATE:BBH:0075\"\>", ",", "\<\"PRIVATE:BBH:0060\"\>", 
      ",", "\<\"PRIVATE:BBH:0076\"\>", ",", "\<\"PRIVATE:BBH:0077\"\>", 
      ",", "\<\"PRIVATE:BBH:0078\"\>", ",", "\<\"PRIVATE:BBH:0051\"\>", 
      ",", "\<\"PRIVATE:BBH:0052\"\>", ",", "\<\"PRIVATE:BBH:0079\"\>", 
      ",", "\<\"PRIVATE:BBH:0080\"\>", ",", "\<\"PRIVATE:BBH:0121\"\>", 
      ",", "\<\"PRIVATE:BBH:0081\"\>", ",", "\<\"PRIVATE:BBH:0053\"\>", 
      ",", "\<\"PRIVATE:BBH:0054\"\>", ",", "\<\"PRIVATE:BBH:0029\"\>", 
      ",", "\<\"PRIVATE:BBH:0021\"\>", ",", "\<\"PRIVATE:BBH:0022\"\>", 
      ",", "\<\"PRIVATE:BBH:0023\"\>", ",", "\<\"PRIVATE:BBH:0123\"\>", 
      ",", "\<\"PRIVATE:BBH:0024\"\>", ",", "\<\"PRIVATE:BBH:0055\"\>", 
      ",", "\<\"PRIVATE:BBH:0030\"\>", ",", "\<\"PRIVATE:BBH:0056\"\>", 
      ",", "\<\"PRIVATE:BBH:0031\"\>", ",", "\<\"PRIVATE:BBH:0061\"\>", 
      ",", "\<\"PRIVATE:BBH:0062\"\>", ",", "\<\"PRIVATE:BBH:0033\"\>", 
      ",", "\<\"PRIVATE:BBH:0032\"\>", ",", "\<\"PRIVATE:BBH:0065\"\>", 
      ",", "\<\"PRIVATE:BBH:0034\"\>", ",", "\<\"PRIVATE:BBH:0064\"\>", 
      ",", "\<\"PRIVATE:BBH:0035\"\>", ",", "\<\"PRIVATE:BBH:0071\"\>", 
      ",", "\<\"PRIVATE:BBH:0036\"\>", ",", "\<\"PRIVATE:BBH:0072\"\>", 
      ",", "\<\"PRIVATE:BBH:0073\"\>", ",", "\<\"PRIVATE:BBH:0074\"\>", 
      ",", "\<\"PRIVATE:BBH:0082\"\>", ",", "\<\"PRIVATE:BBH:0083\"\>", 
      ",", "\<\"PRIVATE:BBH:0037\"\>", ",", "\<\"PRIVATE:BBH:0038\"\>", 
      ",", "\<\"PRIVATE:BBH:0084\"\>", ",", "\<\"PRIVATE:BBH:0025\"\>", 
      ",", "\<\"PRIVATE:BBH:0039\"\>", ",", "\<\"PRIVATE:BBH:0040\"\>", 
      ",", "\<\"PRIVATE:BBH:0085\"\>", ",", "\<\"PRIVATE:BBH:0041\"\>", 
      ",", "\<\"PRIVATE:BBH:0086\"\>", ",", "\<\"PRIVATE:BBH:0087\"\>", 
      ",", "\<\"PRIVATE:BBH:0124\"\>", ",", "\<\"PRIVATE:BBH:0092\"\>", 
      ",", "\<\"PRIVATE:BBH:0093\"\>", ",", "\<\"PRIVATE:BBH:0042\"\>", 
      ",", "\<\"PRIVATE:BBH:0088\"\>", ",", "\<\"PRIVATE:BBH:0089\"\>", 
      ",", "\<\"PRIVATE:BBH:0090\"\>", ",", "\<\"PRIVATE:BBH:0043\"\>", 
      ",", "\<\"PRIVATE:BBH:0094\"\>", ",", "\<\"PRIVATE:BBH:0096\"\>", 
      ",", "\<\"PRIVATE:BBH:0044\"\>", ",", "\<\"PRIVATE:BBH:0097\"\>", 
      ",", "\<\"PRIVATE:BBH:0047\"\>", ",", "\<\"PRIVATE:BBH:0098\"\>", 
      ",", "\<\"PRIVATE:BBH:0099\"\>", ",", "\<\"PRIVATE:BBH:0101\"\>", 
      ",", "\<\"PRIVATE:BBH:0091\"\>", ",", "\<\"PRIVATE:BBH:0045\"\>", 
      ",", "\<\"PRIVATE:BBH:0046\"\>", ",", "\<\"PRIVATE:BBH:0102\"\>"}], 
     "}"}]}], ",", 
   RowBox[{"\<\"Chucatalog_V\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\<\"PRIVATE:BBH:0159\"\>", ",", "\<\"PRIVATE:BBH:0160\"\>", 
      ",", "\<\"PRIVATE:BBH:0161\"\>", ",", "\<\"PRIVATE:BBH:0162\"\>", 
      ",", "\<\"PRIVATE:BBH:0063\"\>", ",", "\<\"PRIVATE:BBH:0145\"\>", 
      ",", "\<\"PRIVATE:BBH:0158\"\>", ",", "\<\"PRIVATE:BBH:0100\"\>", 
      ",", "\<\"PRIVATE:BBH:0146\"\>", ",", "\<\"PRIVATE:BBH:0144\"\>"}], 
     "}"}]}], ",", 
   RowBox[{"\<\"originalcatalog_C\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\<\"SXS:BBH:0180\"\>", ",", "\<\"SXS:BBH:0004\"\>", 
      ",", "\<\"SXS:BBH:0005\"\>", ",", "\<\"SXS:BBH:0007\"\>", 
      ",", "\<\"SXS:BBH:0013\"\>", ",", "\<\"SXS:BBH:0016\"\>", 
      ",", "\<\"SXS:BBH:0019\"\>", ",", "\<\"SXS:BBH:0025\"\>", 
      ",", "\<\"SXS:BBH:0030\"\>", ",", "\<\"SXS:BBH:0036\"\>", 
      ",", "\<\"SXS:BBH:0045\"\>", ",", "\<\"SXS:BBH:0046\"\>", 
      ",", "\<\"SXS:BBH:0047\"\>", ",", "\<\"SXS:BBH:0056\"\>", 
      ",", "\<\"SXS:BBH:0060\"\>", ",", "\<\"SXS:BBH:0061\"\>", 
      ",", "\<\"SXS:BBH:0063\"\>", ",", "\<\"SXS:BBH:0064\"\>", 
      ",", "\<\"SXS:BBH:0065\"\>", ",", "\<\"SXS:BBH:0148\"\>", 
      ",", "\<\"SXS:BBH:0149\"\>", ",", "\<\"SXS:BBH:0150\"\>", 
      ",", "\<\"SXS:BBH:0151\"\>", ",", "\<\"SXS:BBH:0152\"\>", 
      ",", "\<\"SXS:BBH:0153\"\>", ",", "\<\"SXS:BBH:0154\"\>", 
      ",", "\<\"SXS:BBH:0155\"\>", ",", "\<\"SXS:BBH:0156\"\>", 
      ",", "\<\"SXS:BBH:0157\"\>", ",", "\<\"SXS:BBH:0158\"\>", 
      ",", "\<\"SXS:BBH:0159\"\>", ",", "\<\"SXS:BBH:0160\"\>", 
      ",", "\<\"SXS:BBH:0166\"\>", ",", "\<\"SXS:BBH:0167\"\>", 
      ",", "\<\"SXS:BBH:0169\"\>", ",", "\<\"SXS:BBH:0170\"\>", 
      ",", "\<\"SXS:BBH:0172\"\>", ",", "\<\"SXS:BBH:0174\"\>"}], "}"}]}], 
   ",", 
   RowBox[{"\<\"PublicNew_C\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\<\"SXS:BBH:0177\"\>", ",", "\<\"SXS:BBH:0178\"\>", 
      ",", "\<\"SXS:BBH:0205\"\>", ",", "\<\"SXS:BBH:0203\"\>", 
      ",", "\<\"SXS:BBH:0206\"\>", ",", "\<\"SXS:BBH:0204\"\>", 
      ",", "\<\"SXS:BBH:0207\"\>", ",", "\<\"SXS:BBH:0202\"\>"}], "}"}]}], 
   ",", 
   RowBox[{"\<\"PublicNew_V\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"SXS:BBH:0306\"\>", "}"}]}]}], 
  "\[RightAssociation]"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"highestLev", "/@", 
  RowBox[{"findConfig", "[", "\"\<BAMq8s85s85\>\"", "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", "\<\"/Users/ian/Simulations/SEOBNRv4Paper/BAMq8s85s85/Lev1\"\>",
   "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bamSim", "=", 
  "\"\</Users/ian/Simulations/SEOBNRv4Paper/BAMq8s85s85/Lev1\>\""}]], "Input"],

Cell[BoxData["\<\"/Users/ian/Simulations/SEOBNRv4Paper/BAMq8s85s85/Lev1\"\>"],\
 "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"simTable", "[", 
  RowBox[{"{", 
   RowBox[{"bamSim", ",", "bamSim"}], "}"}], "]"}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d = \"\>", "\[InvisibleSpace]", 
   TagBox[
    TemplateBox[{GridBox[{{
         StyleBox["\"Id\"", 
          GrayLevel[0.3]], 
         StyleBox["\"PublicId\"", 
          GrayLevel[0.3]], 
         StyleBox["\"MassRatio\"", 
          GrayLevel[0.3]], 
         StyleBox["\"Chi1\"", 
          GrayLevel[0.3]], 
         StyleBox["\"Chi2\"", 
          GrayLevel[0.3]], 
         StyleBox["\"Chi1X\"", 
          GrayLevel[0.3]], 
         StyleBox["\"Chi1Y\"", 
          GrayLevel[0.3]], 
         StyleBox["\"Chi1Z\"", 
          GrayLevel[0.3]], 
         StyleBox["\"Chi2X\"", 
          GrayLevel[0.3]], 
         StyleBox["\"Chi2Y\"", 
          GrayLevel[0.3]], 
         StyleBox["\"Chi2Z\"", 
          GrayLevel[0.3]], 
         StyleBox["\"Eccentricity\"", 
          GrayLevel[0.3]], 
         StyleBox["\"Freq\"", 
          GrayLevel[0.3]], 
         StyleBox["\"FreqZ\"", 
          GrayLevel[0.3]], 
         StyleBox["\"Orbits\"", 
          GrayLevel[0.3]], 
         StyleBox["\"Email\"", 
          GrayLevel[0.3]]}, {
         InterpretationBox[
          TagBox["\"BAMq8s85s85\"", Short[#, 5]& ], "BAMq8s85s85"], 
         InterpretationBox[
          TagBox["None", Short[#, 5]& ], None], 
         TagBox[
          InterpretationBox["\"8.\"", 8., AutoDelete -> True], 
          NumberForm[#, 4]& ], 
         TagBox[
          InterpretationBox["\"0.85\"", 0.85, AutoDelete -> True], 
          NumberForm[#, 4]& ], 
         TagBox[
          InterpretationBox["\"0.85\"", 0.85000000000153, AutoDelete -> True],
           NumberForm[#, 4]& ], 
         TagBox[
          InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
          NumberForm[#, 4]& ], 
         TagBox[
          InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
          NumberForm[#, 4]& ], 
         TagBox[
          InterpretationBox["\"0.85\"", 0.85, AutoDelete -> True], 
          NumberForm[#, 4]& ], 
         TagBox[
          InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
          NumberForm[#, 4]& ], 
         TagBox[
          InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
          NumberForm[#, 4]& ], 
         TagBox[
          InterpretationBox["\"0.85\"", 0.85000000000153, AutoDelete -> True],
           NumberForm[#, 4]& ], 
         TagBox[
          InterpretationBox["\"0.0091\"", 0.0091, AutoDelete -> True], 
          NumberForm[#, 4]& ], 
         StyleBox[
          RowBox[{"{", "\[ThinSpace]", 
            TagBox[
             InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
             NumberForm[#, 4]& ], ",", 
            TagBox[
             InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
             NumberForm[#, 4]& ], ",", 
            TagBox[
             InterpretationBox["\"0.05476\"", 0.054755, AutoDelete -> True], 
             NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
          Automatic], 
         TagBox[
          InterpretationBox["\"0.05476\"", 0.054755, AutoDelete -> True], 
          NumberForm[#, 4]& ], 
         TagBox[
          InterpretationBox["\"7.85\"", 7.85, AutoDelete -> True], 
          NumberForm[#, 4]& ], 
         StyleBox["\"-\"", FontColor -> GrayLevel[0.4]]}, {
         InterpretationBox[
          TagBox["\"BAMq8s85s85\"", Short[#, 5]& ], "BAMq8s85s85"], 
         InterpretationBox[
          TagBox["None", Short[#, 5]& ], None], 
         TagBox[
          InterpretationBox["\"8.\"", 8., AutoDelete -> True], 
          NumberForm[#, 4]& ], 
         TagBox[
          InterpretationBox["\"0.85\"", 0.85, AutoDelete -> True], 
          NumberForm[#, 4]& ], 
         TagBox[
          InterpretationBox["\"0.85\"", 0.85000000000153, AutoDelete -> True],
           NumberForm[#, 4]& ], 
         TagBox[
          InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
          NumberForm[#, 4]& ], 
         TagBox[
          InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
          NumberForm[#, 4]& ], 
         TagBox[
          InterpretationBox["\"0.85\"", 0.85, AutoDelete -> True], 
          NumberForm[#, 4]& ], 
         TagBox[
          InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
          NumberForm[#, 4]& ], 
         TagBox[
          InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
          NumberForm[#, 4]& ], 
         TagBox[
          InterpretationBox["\"0.85\"", 0.85000000000153, AutoDelete -> True],
           NumberForm[#, 4]& ], 
         TagBox[
          InterpretationBox["\"0.0091\"", 0.0091, AutoDelete -> True], 
          NumberForm[#, 4]& ], 
         StyleBox[
          RowBox[{"{", "\[ThinSpace]", 
            TagBox[
             InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
             NumberForm[#, 4]& ], ",", 
            TagBox[
             InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
             NumberForm[#, 4]& ], ",", 
            TagBox[
             InterpretationBox["\"0.05476\"", 0.054755, AutoDelete -> True], 
             NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
          Automatic], 
         TagBox[
          InterpretationBox["\"0.05476\"", 0.054755, AutoDelete -> True], 
          NumberForm[#, 4]& ], 
         TagBox[
          InterpretationBox["\"7.85\"", 7.85, AutoDelete -> True], 
          NumberForm[#, 4]& ], 
         StyleBox["\"-\"", FontColor -> GrayLevel[0.4]]}, {
         ItemBox[
          RowBox[{
            TagBox[
             TooltipBox["3 levels", 
              InterpretationBox[
               TagBox[
                TagBox[
                 StyleBox[
                  TagBox[
                   TooltipBox[
                    SubscriptBox[
                    RowBox[{"{", 
                    RowBox[{
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    RowBox[{"\[LeftAssociation]", 
                    RowBox[{
                    RowBox[{
                    StyleBox[
                    "Id", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Any", FontColor -> RGBColor[
                    Rational[2, 3], 0, 0], FontFamily -> "Monaco"], 
                    FrameStyle -> Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`AnyType", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[TypeSystem`AnyType], Editable -> True, 
                    AutoDelete -> True]], "Input", FontTracking -> "Plain"], 
                    TooltipDelay -> 0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[TypeSystem`AnyType, InputForm], "Input"]], 
                    Method -> "Preemptive", PassEventsDown -> True, 
                    PassEventsUp -> False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "PublicId", FontColor -> RGBColor[0.6, 0.4, 0.2], 
                    FontFamily -> "Verdana", FontWeight -> Normal], 
                    StyleBox["\[Rule]", FontColor -> GrayLevel[0.65], 
                    FontWeight -> "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Any", FontColor -> RGBColor[
                    Rational[2, 3], 0, 0], FontFamily -> "Monaco"], 
                    FrameStyle -> Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`AnyType", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[TypeSystem`AnyType], Editable -> True, 
                    AutoDelete -> True]], "Input", FontTracking -> "Plain"], 
                    TooltipDelay -> 0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[TypeSystem`AnyType, InputForm], "Input"]], 
                    Method -> "Preemptive", PassEventsDown -> True, 
                    PassEventsUp -> False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "MassRatio", FontColor -> RGBColor[0.6, 0.4, 0.2], 
                    FontFamily -> "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1X", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox["\[Rule]", FontColor -> GrayLevel[0.65], 
                    FontWeight -> "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1Y", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1Z", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2X", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2Y", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2Z", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Eccentricity", FontColor -> RGBColor[0.6, 0.4, 0.2], 
                    FontFamily -> "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Freq", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    SubscriptBox[
                    RowBox[{"{", 
                    RowBox[{
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], "}"}], 
                    StyleBox[
                    "3", FontFamily -> "Arial", FontWeight -> Normal]], 
                    FrameStyle -> Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Vector[TypeSystem`Atom[Real], 3]", 
                    ShowStringCharacters -> True, NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "FreqZ", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Orbits", FontColor -> RGBColor[0.6, 0.4, 0.2], 
                    FontFamily -> "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Email", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Str", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[String]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[String]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[String], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}]}], "\[RightAssociation]"}], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Struct[{\"Id\", \"PublicId\", \"MassRatio\", \
\"Chi1\", \"Chi2\", \"Chi1X\", \"Chi1Y\", \"Chi1Z\", \"Chi2X\", \"Chi2Y\", \
\"Chi2Z\", \"Eccentricity\", \"Freq\", \"FreqZ\", \"Orbits\", \"Email\"}, \
{TypeSystem`AnyType, TypeSystem`AnyType, TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Vector[TypeSystem`Atom[Real], 3], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[String]}]", ShowStringCharacters -> 
                    True, NumberMarks -> True], 
                    InputForm[
                    
                    TypeSystem`Struct[{
                    "Id", "PublicId", "MassRatio", "Chi1", "Chi2", "Chi1X", 
                    "Chi1Y", "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", 
                    "Eccentricity", "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`AnyType, TypeSystem`AnyType, 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[String]}]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    
                    TypeSystem`Struct[{
                    "Id", "PublicId", "MassRatio", "Chi1", "Chi2", "Chi1X", 
                    "Chi1Y", "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", 
                    "Eccentricity", "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`AnyType, TypeSystem`AnyType, 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[String]}], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], "}"}], 
                    StyleBox[
                    "2", FontFamily -> "Arial", FontWeight -> Normal]], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Vector[TypeSystem`Struct[{\"Id\", \
\"PublicId\", \"MassRatio\", \"Chi1\", \"Chi2\", \"Chi1X\", \"Chi1Y\", \
\"Chi1Z\", \"Chi2X\", \"Chi2Y\", \"Chi2Z\", \"Eccentricity\", \"Freq\", \
\"FreqZ\", \"Orbits\", \"Email\"}, {TypeSystem`AnyType, TypeSystem`AnyType, \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Vector[TypeSystem`Atom[Real], 3], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[String]}], 2]", 
                    ShowStringCharacters -> True, NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Vector[
                    
                    TypeSystem`Struct[{
                    "Id", "PublicId", "MassRatio", "Chi1", "Chi2", "Chi1X", 
                    "Chi1Y", "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", 
                    "Eccentricity", "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`AnyType, TypeSystem`AnyType, 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[String]}], 2]], Editable -> True, 
                    AutoDelete -> True]], "Input", FontTracking -> "Plain"], 
                    TooltipDelay -> 0.25], 
                   EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Vector[
                    
                    TypeSystem`Struct[{
                    "Id", "PublicId", "MassRatio", "Chi1", "Chi2", "Chi1X", 
                    "Chi1Y", "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", 
                    "Eccentricity", "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`AnyType, TypeSystem`AnyType, 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[String]}], 2], InputForm], "Input"]], 
                    Method -> "Preemptive", PassEventsDown -> True, 
                    PassEventsUp -> False}]], FontTracking -> "Condensed", 
                  FontWeight -> "Bold", SpanMinSize -> 1.3, SpanMaxSize -> 
                  3.], Deploy, DefaultBaseStyle -> "Deploy"], 
                MouseAppearanceTag["LinkHand"]], 
               TypeSystem`Vector[
                
                TypeSystem`Struct[{
                 "Id", "PublicId", "MassRatio", "Chi1", "Chi2", "Chi1X", 
                  "Chi1Y", "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", "Eccentricity",
                   "Freq", "FreqZ", "Orbits", "Email"}, {
                 TypeSystem`AnyType, TypeSystem`AnyType, 
                  TypeSystem`Atom[Real], 
                  TypeSystem`Atom[Real], 
                  TypeSystem`Atom[Real], 
                  TypeSystem`Atom[Real], 
                  TypeSystem`Atom[Real], 
                  TypeSystem`Atom[Real], 
                  TypeSystem`Atom[Real], 
                  TypeSystem`Atom[Real], 
                  TypeSystem`Atom[Real], 
                  TypeSystem`Atom[Real], 
                  TypeSystem`Vector[
                   TypeSystem`Atom[Real], 3], 
                  TypeSystem`Atom[Real], 
                  TypeSystem`Atom[Real], 
                  TypeSystem`Atom[String]}], 2]], TooltipDelay -> 1.5], 
             EventHandlerTag[{"MouseClicked" :> Print[
                 InputForm[
                  TypeSystem`Vector[
                   
                   TypeSystem`Struct[{
                    "Id", "PublicId", "MassRatio", "Chi1", "Chi2", "Chi1X", 
                    "Chi1Y", "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", 
                    "Eccentricity", "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`AnyType, TypeSystem`AnyType, 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[String]}], 2]]]}]], 
            AdjustmentBox[" | ", BoxBaselineShift -> -0.3], 
            RowBox[{"2", "rows"}]}], 
          BaseStyle -> {
           FontFamily -> "Helvetica", FontSize -> 10, FontColor -> 
            GrayLevel[0.4], Editable -> False, Selectable -> False}, 
          ItemSize -> {Automatic, Automatic}, Alignment -> {Left, Center}, 
          Background -> RGBColor[0.92, 0.92, 0.9]], "\[SpanFromLeft]", 
         "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
         "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
         "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
         "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
         "\[SpanFromLeft]", "\[SpanFromLeft]"}}, 
       GridBoxFrame -> {"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}}, 
       FrameStyle -> RGBColor[0, 0, 0, 0.4], GridBoxDividers -> {"Columns" -> {
           RGBColor[0, 0, 0, 0.4], {
            RGBColor[0, 0, 0, 0.09]}, 
           RGBColor[0, 0, 0, 0.4]}, "Rows" -> {
           RGBColor[0, 0, 0, 0.4], 
           RGBColor[0, 0, 0, 0.3], {
            RGBColor[0, 0, 0, 0.08]}, 
           RGBColor[0, 0, 0, 0.4]}}, RowSpacings -> {1.5, 1.2}, 
       GridBoxBackground -> {"Columns" -> {}, "Rows" -> {
           RGBColor[0.92, 0.92, 0.9]}}, 
       GridBoxAlignment -> {"Columns" -> {{Left}}}, ColumnSpacings -> 2.5, 
       GridFrameMargins -> {{2, 3}, {1, 3}}, 
       GridBoxItemSize -> {
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, RowMinHeight -> 
       1.3],"Dataset[{__Association}]"},
     "Dataset",
     DisplayFunction->(TagBox[
       StyleBox[#, {
        ShowAutoStyles -> False, LineBreakWithin -> False, FontWeight -> 
         "Light", FontFamily -> "Helvetica Neue", NumberMarks -> False, 
         SpanMaxSize -> 3, SpanMinSize -> 1., Editable -> False, Selectable -> 
         True, Background -> RGBColor[0.985, 0.98, 0.973], 
         LinebreakAdjustments -> {0.4, 5, 100, 0, 0.5}, LineIndent -> 0, 
         LineSpacing -> {1.1, 5}}], Deploy]& ),
     InterpretationFunction->(#2& )],
    False,
    Editable->False,
    SelectWithContents->True,
    Selectable->False]}],
  SequenceForm["d = ", 
   Dataset[{
     Association[
     "Id" -> "BAMq8s85s85", "PublicId" -> None, "MassRatio" -> 8., "Chi1" -> 
      0.85, "Chi2" -> 0.85000000000153, "Chi1X" -> 0., "Chi1Y" -> 0., "Chi1Z" -> 
      0.85, "Chi2X" -> 0., "Chi2Y" -> 0., "Chi2Z" -> 0.85000000000153, 
      "Eccentricity" -> 0.0091, "Freq" -> {0., 0., 0.054755}, "FreqZ" -> 
      0.054755, "Orbits" -> 7.85, "Email" -> "-"], 
     Association[
     "Id" -> "BAMq8s85s85", "PublicId" -> None, "MassRatio" -> 8., "Chi1" -> 
      0.85, "Chi2" -> 0.85000000000153, "Chi1X" -> 0., "Chi1Y" -> 0., "Chi1Z" -> 
      0.85, "Chi2X" -> 0., "Chi2Y" -> 0., "Chi2Z" -> 0.85000000000153, 
      "Eccentricity" -> 0.0091, "Freq" -> {0., 0., 0.054755}, "FreqZ" -> 
      0.054755, "Orbits" -> 7.85, "Email" -> "-"]}, 
    TypeSystem`Vector[
     TypeSystem`Struct[{
      "Id", "PublicId", "MassRatio", "Chi1", "Chi2", "Chi1X", "Chi1Y", 
       "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", "Eccentricity", "Freq", "FreqZ", 
       "Orbits", "Email"}, {TypeSystem`AnyType, TypeSystem`AnyType, 
       TypeSystem`Atom[Real], 
       TypeSystem`Atom[Real], 
       TypeSystem`Atom[Real], 
       TypeSystem`Atom[Real], 
       TypeSystem`Atom[Real], 
       TypeSystem`Atom[Real], 
       TypeSystem`Atom[Real], 
       TypeSystem`Atom[Real], 
       TypeSystem`Atom[Real], 
       TypeSystem`Atom[Real], 
       TypeSystem`Vector[
        TypeSystem`Atom[Real], 3], 
       TypeSystem`Atom[Real], 
       TypeSystem`Atom[Real], 
       TypeSystem`Atom[String]}], 2], 
    Association["Origin" -> HoldComplete[Sort, 
       Dataset`DatasetHandle[6537028752110]], "ID" -> 98758566531822]]],
  Editable->False]], "Print"],

Cell[BoxData["\<\"ID & $q$ & $\\\\chi_1$ & $\\\\chi_2$ & $e$ & $M\\\\omega$ & \
$N_\\\\mathrm{orb}$\\\\\\\\\\n\\\\hline\\n\\\\endfirsthead\\nID & $q$ & \
$\\\\chi_1$ & $\\\\chi_2$ & $e$ & $M\\\\omega$ & \
$N_\\\\mathrm{orb}$\\\\\\\\\\n\\\\hline\\n\\\\endhead\\n\\\\text{None} & \
$8.0$ & $+0.85$ & $+0.85$ & $9.1\\\\times 10^{-3}$ & $0.05476$ & $7.9$ \\\\\\\
\\\\n\\\\text{None} & $8.0$ & $+0.85$ & $+0.85$ & $9.1\\\\times 10^{-3}$ & \
$0.05476$ & $7.9$ \\\\\\\\\\n\"\>"], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"summaryRow", "[", "bamSim", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"Id\"\>", "\[Rule]", "\<\"BAMq8s85s85\"\>"}], ",", 
   RowBox[{"\<\"PublicId\"\>", "\[Rule]", "None"}], ",", 
   RowBox[{"\<\"MassRatio\"\>", "\[Rule]", "8.`"}], ",", 
   RowBox[{"\<\"Chi1\"\>", "\[Rule]", "0.85`"}], ",", 
   RowBox[{"\<\"Chi2\"\>", "\[Rule]", "0.85000000000153`"}], ",", 
   RowBox[{"\<\"Chi1X\"\>", "\[Rule]", "0.`"}], ",", 
   RowBox[{"\<\"Chi1Y\"\>", "\[Rule]", "0.`"}], ",", 
   RowBox[{"\<\"Chi1Z\"\>", "\[Rule]", "0.85`"}], ",", 
   RowBox[{"\<\"Chi2X\"\>", "\[Rule]", "0.`"}], ",", 
   RowBox[{"\<\"Chi2Y\"\>", "\[Rule]", "0.`"}], ",", 
   RowBox[{"\<\"Chi2Z\"\>", "\[Rule]", "0.85000000000153`"}], ",", 
   RowBox[{"\<\"Eccentricity\"\>", "\[Rule]", "0.0091`"}], ",", 
   RowBox[{"\<\"Freq\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0.`", ",", "0.`", ",", "0.054755`"}], "}"}]}], ",", 
   RowBox[{"\<\"FreqZ\"\>", "\[Rule]", "0.054755`"}], ",", 
   RowBox[{"\<\"Orbits\"\>", "\[Rule]", "7.85`"}], ",", 
   RowBox[{"\<\"Email\"\>", "\[Rule]", "\<\"-\"\>"}]}], 
  "\[RightAssociation]"}]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"tables", "=", 
   RowBox[{"configTable", "/@", "sets"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Keys", "[", "tables", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"AEICactusruns_V\"\>", ",", "\<\"AEISXSruns_C\"\>", 
   ",", "\<\"AEISXSruns_V\"\>", ",", "\<\"BAMrun_C\"\>", 
   ",", "\<\"Chucatalog_C\"\>", ",", "\<\"Chucatalog_V\"\>", 
   ",", "\<\"originalcatalog_C\"\>", ",", "\<\"PublicNew_C\"\>", 
   ",", "\<\"PublicNew_V\"\>"}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tables", "[", "\"\<BAMrun_C\>\"", "]"}]], "Input"],

Cell[BoxData["\<\"ID & $q$ & $\\\\chi_1$ & $\\\\chi_2$ & $e$ & $M\\\\omega$ & \
$N_\\\\mathrm{orb}$\\\\\\\\\\n\\\\hline\\n\\\\endfirsthead\\nID & $q$ & \
$\\\\chi_1$ & $\\\\chi_2$ & $e$ & $M\\\\omega$ & \
$N_\\\\mathrm{orb}$\\\\\\\\\\n\\\\hline\\n\\\\endhead\\n\\\\text{None} & \
$8.0$ & $+0.85$ & $+0.85$ & $9.1\\\\times 10^{-3}$ & $0.05476$ & $7.9$ \\\\\\\
\\\\n\"\>"], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"MapThread", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Export", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<sets/\>\"", "<>", 
        "#1", "<>", "\"\<.tex\>\""}], ",", "#2", ",", "\"\<String\>\""}], 
      "]"}], "&"}], ",", 
    RowBox[{"{", 
     RowBox[{"setNames", ",", "tables"}], "}"}]}], "]"}], "*)"}]], "Input"],

Cell[CellGroupData[{

Cell["Chu", "Subsection"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chu", "=", 
  RowBox[{"sets", "[", 
   RowBox[{"[", 
    RowBox[{"{", 
     RowBox[{"\"\<Chucatalog_C\>\"", ",", "\"\<Chucatalog_V\>\""}], "}"}], 
    "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"Chucatalog_C\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\<\"PRIVATE:BBH:0059\"\>", ",", "\<\"PRIVATE:BBH:0103\"\>", 
      ",", "\<\"PRIVATE:BBH:0104\"\>", ",", "\<\"PRIVATE:BBH:0105\"\>", 
      ",", "\<\"PRIVATE:BBH:0115\"\>", ",", "\<\"PRIVATE:BBH:0117\"\>", 
      ",", "\<\"PRIVATE:BBH:0050\"\>", ",", "\<\"PRIVATE:BBH:0118\"\>", 
      ",", "\<\"PRIVATE:BBH:0057\"\>", ",", "\<\"PRIVATE:BBH:0058\"\>", 
      ",", "\<\"PRIVATE:BBH:0119\"\>", ",", "\<\"PRIVATE:BBH:0066\"\>", 
      ",", "\<\"PRIVATE:BBH:0067\"\>", ",", "\<\"PRIVATE:BBH:0068\"\>", 
      ",", "\<\"PRIVATE:BBH:0069\"\>", ",", "\<\"PRIVATE:BBH:0070\"\>", 
      ",", "\<\"PRIVATE:BBH:0075\"\>", ",", "\<\"PRIVATE:BBH:0060\"\>", 
      ",", "\<\"PRIVATE:BBH:0076\"\>", ",", "\<\"PRIVATE:BBH:0077\"\>", 
      ",", "\<\"PRIVATE:BBH:0078\"\>", ",", "\<\"PRIVATE:BBH:0051\"\>", 
      ",", "\<\"PRIVATE:BBH:0052\"\>", ",", "\<\"PRIVATE:BBH:0079\"\>", 
      ",", "\<\"PRIVATE:BBH:0080\"\>", ",", "\<\"PRIVATE:BBH:0121\"\>", 
      ",", "\<\"PRIVATE:BBH:0081\"\>", ",", "\<\"PRIVATE:BBH:0053\"\>", 
      ",", "\<\"PRIVATE:BBH:0054\"\>", ",", "\<\"PRIVATE:BBH:0029\"\>", 
      ",", "\<\"PRIVATE:BBH:0021\"\>", ",", "\<\"PRIVATE:BBH:0022\"\>", 
      ",", "\<\"PRIVATE:BBH:0023\"\>", ",", "\<\"PRIVATE:BBH:0123\"\>", 
      ",", "\<\"PRIVATE:BBH:0024\"\>", ",", "\<\"PRIVATE:BBH:0055\"\>", 
      ",", "\<\"PRIVATE:BBH:0030\"\>", ",", "\<\"PRIVATE:BBH:0056\"\>", 
      ",", "\<\"PRIVATE:BBH:0031\"\>", ",", "\<\"PRIVATE:BBH:0061\"\>", 
      ",", "\<\"PRIVATE:BBH:0062\"\>", ",", "\<\"PRIVATE:BBH:0033\"\>", 
      ",", "\<\"PRIVATE:BBH:0032\"\>", ",", "\<\"PRIVATE:BBH:0065\"\>", 
      ",", "\<\"PRIVATE:BBH:0034\"\>", ",", "\<\"PRIVATE:BBH:0064\"\>", 
      ",", "\<\"PRIVATE:BBH:0035\"\>", ",", "\<\"PRIVATE:BBH:0071\"\>", 
      ",", "\<\"PRIVATE:BBH:0036\"\>", ",", "\<\"PRIVATE:BBH:0072\"\>", 
      ",", "\<\"PRIVATE:BBH:0073\"\>", ",", "\<\"PRIVATE:BBH:0074\"\>", 
      ",", "\<\"PRIVATE:BBH:0082\"\>", ",", "\<\"PRIVATE:BBH:0083\"\>", 
      ",", "\<\"PRIVATE:BBH:0037\"\>", ",", "\<\"PRIVATE:BBH:0038\"\>", 
      ",", "\<\"PRIVATE:BBH:0084\"\>", ",", "\<\"PRIVATE:BBH:0025\"\>", 
      ",", "\<\"PRIVATE:BBH:0039\"\>", ",", "\<\"PRIVATE:BBH:0040\"\>", 
      ",", "\<\"PRIVATE:BBH:0085\"\>", ",", "\<\"PRIVATE:BBH:0041\"\>", 
      ",", "\<\"PRIVATE:BBH:0086\"\>", ",", "\<\"PRIVATE:BBH:0087\"\>", 
      ",", "\<\"PRIVATE:BBH:0124\"\>", ",", "\<\"PRIVATE:BBH:0092\"\>", 
      ",", "\<\"PRIVATE:BBH:0093\"\>", ",", "\<\"PRIVATE:BBH:0042\"\>", 
      ",", "\<\"PRIVATE:BBH:0088\"\>", ",", "\<\"PRIVATE:BBH:0089\"\>", 
      ",", "\<\"PRIVATE:BBH:0090\"\>", ",", "\<\"PRIVATE:BBH:0043\"\>", 
      ",", "\<\"PRIVATE:BBH:0094\"\>", ",", "\<\"PRIVATE:BBH:0096\"\>", 
      ",", "\<\"PRIVATE:BBH:0044\"\>", ",", "\<\"PRIVATE:BBH:0097\"\>", 
      ",", "\<\"PRIVATE:BBH:0047\"\>", ",", "\<\"PRIVATE:BBH:0098\"\>", 
      ",", "\<\"PRIVATE:BBH:0099\"\>", ",", "\<\"PRIVATE:BBH:0101\"\>", 
      ",", "\<\"PRIVATE:BBH:0091\"\>", ",", "\<\"PRIVATE:BBH:0045\"\>", 
      ",", "\<\"PRIVATE:BBH:0046\"\>", ",", "\<\"PRIVATE:BBH:0102\"\>"}], 
     "}"}]}], ",", 
   RowBox[{"\<\"Chucatalog_V\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\<\"PRIVATE:BBH:0159\"\>", ",", "\<\"PRIVATE:BBH:0160\"\>", 
      ",", "\<\"PRIVATE:BBH:0161\"\>", ",", "\<\"PRIVATE:BBH:0162\"\>", 
      ",", "\<\"PRIVATE:BBH:0063\"\>", ",", "\<\"PRIVATE:BBH:0145\"\>", 
      ",", "\<\"PRIVATE:BBH:0158\"\>", ",", "\<\"PRIVATE:BBH:0100\"\>", 
      ",", "\<\"PRIVATE:BBH:0146\"\>", ",", "\<\"PRIVATE:BBH:0144\"\>"}], 
     "}"}]}]}], "\[RightAssociation]"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chuSet", "=", 
  RowBox[{"Join", "@@", 
   RowBox[{"Values", "[", "chu", "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"PRIVATE:BBH:0059\"\>", ",", "\<\"PRIVATE:BBH:0103\"\>", 
   ",", "\<\"PRIVATE:BBH:0104\"\>", ",", "\<\"PRIVATE:BBH:0105\"\>", 
   ",", "\<\"PRIVATE:BBH:0115\"\>", ",", "\<\"PRIVATE:BBH:0117\"\>", 
   ",", "\<\"PRIVATE:BBH:0050\"\>", ",", "\<\"PRIVATE:BBH:0118\"\>", 
   ",", "\<\"PRIVATE:BBH:0057\"\>", ",", "\<\"PRIVATE:BBH:0058\"\>", 
   ",", "\<\"PRIVATE:BBH:0119\"\>", ",", "\<\"PRIVATE:BBH:0066\"\>", 
   ",", "\<\"PRIVATE:BBH:0067\"\>", ",", "\<\"PRIVATE:BBH:0068\"\>", 
   ",", "\<\"PRIVATE:BBH:0069\"\>", ",", "\<\"PRIVATE:BBH:0070\"\>", 
   ",", "\<\"PRIVATE:BBH:0075\"\>", ",", "\<\"PRIVATE:BBH:0060\"\>", 
   ",", "\<\"PRIVATE:BBH:0076\"\>", ",", "\<\"PRIVATE:BBH:0077\"\>", 
   ",", "\<\"PRIVATE:BBH:0078\"\>", ",", "\<\"PRIVATE:BBH:0051\"\>", 
   ",", "\<\"PRIVATE:BBH:0052\"\>", ",", "\<\"PRIVATE:BBH:0079\"\>", 
   ",", "\<\"PRIVATE:BBH:0080\"\>", ",", "\<\"PRIVATE:BBH:0121\"\>", 
   ",", "\<\"PRIVATE:BBH:0081\"\>", ",", "\<\"PRIVATE:BBH:0053\"\>", 
   ",", "\<\"PRIVATE:BBH:0054\"\>", ",", "\<\"PRIVATE:BBH:0029\"\>", 
   ",", "\<\"PRIVATE:BBH:0021\"\>", ",", "\<\"PRIVATE:BBH:0022\"\>", 
   ",", "\<\"PRIVATE:BBH:0023\"\>", ",", "\<\"PRIVATE:BBH:0123\"\>", 
   ",", "\<\"PRIVATE:BBH:0024\"\>", ",", "\<\"PRIVATE:BBH:0055\"\>", 
   ",", "\<\"PRIVATE:BBH:0030\"\>", ",", "\<\"PRIVATE:BBH:0056\"\>", 
   ",", "\<\"PRIVATE:BBH:0031\"\>", ",", "\<\"PRIVATE:BBH:0061\"\>", 
   ",", "\<\"PRIVATE:BBH:0062\"\>", ",", "\<\"PRIVATE:BBH:0033\"\>", 
   ",", "\<\"PRIVATE:BBH:0032\"\>", ",", "\<\"PRIVATE:BBH:0065\"\>", 
   ",", "\<\"PRIVATE:BBH:0034\"\>", ",", "\<\"PRIVATE:BBH:0064\"\>", 
   ",", "\<\"PRIVATE:BBH:0035\"\>", ",", "\<\"PRIVATE:BBH:0071\"\>", 
   ",", "\<\"PRIVATE:BBH:0036\"\>", ",", "\<\"PRIVATE:BBH:0072\"\>", 
   ",", "\<\"PRIVATE:BBH:0073\"\>", ",", "\<\"PRIVATE:BBH:0074\"\>", 
   ",", "\<\"PRIVATE:BBH:0082\"\>", ",", "\<\"PRIVATE:BBH:0083\"\>", 
   ",", "\<\"PRIVATE:BBH:0037\"\>", ",", "\<\"PRIVATE:BBH:0038\"\>", 
   ",", "\<\"PRIVATE:BBH:0084\"\>", ",", "\<\"PRIVATE:BBH:0025\"\>", 
   ",", "\<\"PRIVATE:BBH:0039\"\>", ",", "\<\"PRIVATE:BBH:0040\"\>", 
   ",", "\<\"PRIVATE:BBH:0085\"\>", ",", "\<\"PRIVATE:BBH:0041\"\>", 
   ",", "\<\"PRIVATE:BBH:0086\"\>", ",", "\<\"PRIVATE:BBH:0087\"\>", 
   ",", "\<\"PRIVATE:BBH:0124\"\>", ",", "\<\"PRIVATE:BBH:0092\"\>", 
   ",", "\<\"PRIVATE:BBH:0093\"\>", ",", "\<\"PRIVATE:BBH:0042\"\>", 
   ",", "\<\"PRIVATE:BBH:0088\"\>", ",", "\<\"PRIVATE:BBH:0089\"\>", 
   ",", "\<\"PRIVATE:BBH:0090\"\>", ",", "\<\"PRIVATE:BBH:0043\"\>", 
   ",", "\<\"PRIVATE:BBH:0094\"\>", ",", "\<\"PRIVATE:BBH:0096\"\>", 
   ",", "\<\"PRIVATE:BBH:0044\"\>", ",", "\<\"PRIVATE:BBH:0097\"\>", 
   ",", "\<\"PRIVATE:BBH:0047\"\>", ",", "\<\"PRIVATE:BBH:0098\"\>", 
   ",", "\<\"PRIVATE:BBH:0099\"\>", ",", "\<\"PRIVATE:BBH:0101\"\>", 
   ",", "\<\"PRIVATE:BBH:0091\"\>", ",", "\<\"PRIVATE:BBH:0045\"\>", 
   ",", "\<\"PRIVATE:BBH:0046\"\>", ",", "\<\"PRIVATE:BBH:0102\"\>", 
   ",", "\<\"PRIVATE:BBH:0159\"\>", ",", "\<\"PRIVATE:BBH:0160\"\>", 
   ",", "\<\"PRIVATE:BBH:0161\"\>", ",", "\<\"PRIVATE:BBH:0162\"\>", 
   ",", "\<\"PRIVATE:BBH:0063\"\>", ",", "\<\"PRIVATE:BBH:0145\"\>", 
   ",", "\<\"PRIVATE:BBH:0158\"\>", ",", "\<\"PRIVATE:BBH:0100\"\>", 
   ",", "\<\"PRIVATE:BBH:0146\"\>", ",", "\<\"PRIVATE:BBH:0144\"\>"}], 
  "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chuCal", "=", 
  RowBox[{"Length", "[", 
   RowBox[{"chu", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "]"}]}]], "Input"],

Cell[BoxData["84"], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chuTab", "=", 
  RowBox[{"configTable", "[", 
   RowBox[{"chuSet", ",", 
    RowBox[{"Length", "[", 
     RowBox[{"chu", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData["\<\"ID & $q$ & $\\\\chi_1$ & $\\\\chi_2$ & $e$ & $M\\\\omega$ & \
$N_\\\\mathrm{orb}$\\\\\\\\\\n\\\\hline\\n\\\\endfirsthead\\nID & $q$ & \
$\\\\chi_1$ & $\\\\chi_2$ & $e$ & $M\\\\omega$ & \
$N_\\\\mathrm{orb}$\\\\\\\\\\n\\\\hline\\n\\\\endhead\\nSXS:BBH:0290 & $3.0$ \
& $+0.60$ & $+0.40$ & $9.0\\\\times 10^{-5}$ & $0.01758$ & $24.2$ \
\\\\\\\\\\nSXS:BBH:0291 & $3.0$ & $+0.60$ & $+0.60$ & $5.0\\\\times 10^{-5}$ \
& $0.01764$ & $24.5$ \\\\\\\\\\nSXS:BBH:0289 & $3.0$ & $+0.60$ & $+0.00$ & \
$2.3\\\\times 10^{-4}$ & $0.01711$ & $23.8$ \\\\\\\\\\nSXS:BBH:0285 & $3.0$ & \
$+0.40$ & $+0.60$ & $1.6\\\\times 10^{-4}$ & $0.01732$ & $23.8$ \
\\\\\\\\\\nSXS:BBH:0261 & $3.0$ & $-0.73$ & $+0.85$ & $1.0\\\\times 10^{-4}$ \
& $0.01490$ & $21.5$ \\\\\\\\\\nSXS:BBH:0293 & $3.0$ & $+0.85$ & $+0.85$ & \
$9.0\\\\times 10^{-5}$ & $0.01813$ & $25.6$ \\\\\\\\\\nSXS:BBH:0280 & $3.0$ & \
$+0.27$ & $+0.85$ & $9.7\\\\times 10^{-5}$ & $0.01707$ & $23.6$ \
\\\\\\\\\\nSXS:BBH:0257 & $2.0$ & $+0.85$ & $+0.85$ & $1.1\\\\times 10^{-4}$ \
& $0.01633$ & $24.8$ \\\\\\\\\\nSXS:BBH:0279 & $3.0$ & $+0.23$ & $-0.85$ & \
$6.0\\\\times 10^{-5}$ & $0.01629$ & $22.6$ \\\\\\\\\\nSXS:BBH:0274 & $3.0$ & \
$-0.23$ & $+0.85$ & $1.6\\\\times 10^{-4}$ & $0.01603$ & $22.4$ \
\\\\\\\\\\nSXS:BBH:0258 & $2.0$ & $+0.87$ & $-0.85$ & $1.8\\\\times 10^{-4}$ \
& $0.01612$ & $22.8$ \\\\\\\\\\nSXS:BBH:0248 & $2.0$ & $+0.13$ & $+0.85$ & \
$7.0\\\\times 10^{-5}$ & $0.01552$ & $23.2$ \\\\\\\\\\nSXS:BBH:0232 & $1.0$ & \
$+0.90$ & $+0.50$ & $2.8\\\\times 10^{-4}$ & $0.01558$ & $23.9$ \
\\\\\\\\\\nSXS:BBH:0229 & $1.0$ & $+0.65$ & $+0.25$ & $3.1\\\\times 10^{-4}$ \
& $0.01488$ & $23.1$ \\\\\\\\\\nSXS:BBH:0231 & $1.0$ & $+0.90$ & $+0.00$ & \
$1.0\\\\times 10^{-4}$ & $0.01487$ & $23.1$ \\\\\\\\\\nSXS:BBH:0239 & $2.0$ & \
$-0.37$ & $+0.85$ & $9.1\\\\times 10^{-5}$ & $0.01478$ & $22.2$ \
\\\\\\\\\\nSXS:BBH:0252 & $2.0$ & $+0.37$ & $-0.85$ & $3.8\\\\times 10^{-4}$ \
& $0.01488$ & $22.5$ \\\\\\\\\\nSXS:BBH:0219 & $1.0$ & $-0.50$ & $+0.90$ & \
$3.3\\\\times 10^{-4}$ & $0.01484$ & $22.4$ \\\\\\\\\\nSXS:BBH:0211 & $1.0$ & \
$-0.90$ & $+0.90$ & $2.6\\\\times 10^{-4}$ & $0.01411$ & $22.3$ \
\\\\\\\\\\nSXS:BBH:0233 & $2.0$ & $-0.87$ & $+0.85$ & $6.0\\\\times 10^{-5}$ \
& $0.01423$ & $22.0$ \\\\\\\\\\nSXS:BBH:0243 & $2.0$ & $-0.13$ & $-0.85$ & \
$1.8\\\\times 10^{-4}$ & $0.01378$ & $23.3$ \\\\\\\\\\nSXS:BBH:0214 & $1.0$ & \
$-0.62$ & $-0.25$ & $1.9\\\\times 10^{-4}$ & $0.01264$ & $24.4$ \
\\\\\\\\\\nSXS:BBH:0209 & $1.0$ & $-0.90$ & $-0.50$ & $1.7\\\\times 10^{-4}$ \
& $0.01137$ & $27.0$ \\\\\\\\\\nSXS:BBH:0226 & $1.0$ & $+0.50$ & $-0.90$ & \
$2.4\\\\times 10^{-4}$ & $0.01340$ & $22.9$ \\\\\\\\\\nSXS:BBH:0286 & $3.0$ & \
$+0.50$ & $+0.50$ & $8.0\\\\times 10^{-5}$ & $0.01693$ & $24.1$ \
\\\\\\\\\\nSXS:BBH:0253 & $2.0$ & $+0.50$ & $+0.50$ & $6.7\\\\times 10^{-5}$ \
& $0.01397$ & $28.8$ \\\\\\\\\\nSXS:BBH:0267 & $3.0$ & $-0.50$ & $-0.50$ & \
$5.6\\\\times 10^{-5}$ & $0.01410$ & $23.4$ \\\\\\\\\\nSXS:BBH:0218 & $1.0$ & \
$-0.50$ & $+0.50$ & $7.8\\\\times 10^{-5}$ & $0.01217$ & $29.1$ \
\\\\\\\\\\nSXS:BBH:0238 & $2.0$ & $-0.50$ & $-0.50$ & $6.9\\\\times 10^{-5}$ \
& $0.01126$ & $32.0$ \\\\\\\\\\nSXS:BBH:0288 & $3.0$ & $+0.60$ & $-0.40$ & \
$1.9\\\\times 10^{-4}$ & $0.01729$ & $23.5$ \\\\\\\\\\nSXS:BBH:0287 & $3.0$ & \
$+0.60$ & $-0.60$ & $7.0\\\\times 10^{-5}$ & $0.01684$ & $23.5$ \
\\\\\\\\\\nSXS:BBH:0283 & $3.0$ & $+0.30$ & $+0.30$ & $7.6\\\\times 10^{-5}$ \
& $0.01646$ & $23.5$ \\\\\\\\\\nSXS:BBH:0282 & $3.0$ & $+0.30$ & $+0.00$ & \
$7.5\\\\times 10^{-5}$ & $0.01629$ & $23.3$ \\\\\\\\\\nSXS:BBH:0281 & $3.0$ & \
$+0.30$ & $-0.30$ & $6.7\\\\times 10^{-5}$ & $0.01618$ & $23.2$ \
\\\\\\\\\\nSXS:BBH:0277 & $3.0$ & $+0.00$ & $+0.30$ & $7.0\\\\times 10^{-5}$ \
& $0.01595$ & $22.9$ \\\\\\\\\\nSXS:BBH:0284 & $3.0$ & $+0.40$ & $-0.60$ & \
$1.5\\\\times 10^{-4}$ & $0.01656$ & $22.8$ \\\\\\\\\\nSXS:BBH:0278 & $3.0$ & \
$+0.00$ & $+0.60$ & $2.1\\\\times 10^{-4}$ & $0.01623$ & $22.8$ \
\\\\\\\\\\nSXS:BBH:0256 & $2.0$ & $+0.60$ & $+0.60$ & $1.0\\\\times 10^1$ & \
$0.01598$ & $23.9$ \\\\\\\\\\nSXS:BBH:0230 & $1.0$ & $+0.80$ & $+0.80$ & $1.3\
\\\\times 10^{-4}$ & $0.01542$ & $24.2$ \\\\\\\\\\nSXS:BBH:0255 & $2.0$ & \
$+0.60$ & $+0.00$ & $4.0\\\\times 10^{-5}$ & $0.01580$ & $23.3$ \
\\\\\\\\\\nSXS:BBH:0276 & $3.0$ & $+0.00$ & $-0.30$ & $6.7\\\\times 10^{-5}$ \
& $0.01559$ & $23.0$ \\\\\\\\\\nSXS:BBH:0251 & $2.0$ & $+0.30$ & $+0.30$ & \
$7.5\\\\times 10^{-5}$ & $0.01514$ & $23.5$ \\\\\\\\\\nSXS:BBH:0250 & $2.0$ & \
$+0.30$ & $+0.00$ & $7.5\\\\times 10^{-5}$ & $0.01503$ & $23.2$ \
\\\\\\\\\\nSXS:BBH:0271 & $3.0$ & $-0.30$ & $+0.00$ & $6.3\\\\times 10^{-5}$ \
& $0.01508$ & $22.5$ \\\\\\\\\\nSXS:BBH:0249 & $2.0$ & $+0.30$ & $-0.30$ & \
$7.2\\\\times 10^{-5}$ & $0.01478$ & $23.2$ \\\\\\\\\\nSXS:BBH:0275 & $3.0$ & \
$+0.00$ & $-0.60$ & $1.2\\\\times 10^{-4}$ & $0.01569$ & $22.6$ \
\\\\\\\\\\nSXS:BBH:0254 & $2.0$ & $+0.60$ & $-0.60$ & $6.0\\\\times 10^{-5}$ \
& $0.01541$ & $22.9$ \\\\\\\\\\nSXS:BBH:0269 & $3.0$ & $-0.40$ & $+0.60$ & \
$1.2\\\\times 10^{-4}$ & $0.01563$ & $22.3$ \\\\\\\\\\nSXS:BBH:0225 & $1.0$ & \
$+0.40$ & $+0.80$ & $3.5\\\\times 10^{-4}$ & $0.01536$ & $23.5$ \
\\\\\\\\\\nSXS:BBH:0270 & $3.0$ & $-0.30$ & $-0.30$ & $6.2\\\\times 10^{-5}$ \
& $0.01482$ & $22.8$ \\\\\\\\\\nSXS:BBH:0245 & $2.0$ & $+0.00$ & $-0.30$ & \
$6.8\\\\times 10^{-5}$ & $0.01441$ & $23.0$ \\\\\\\\\\nSXS:BBH:0242 & $2.0$ & \
$-0.30$ & $+0.30$ & $6.7\\\\times 10^{-5}$ & $0.01417$ & $23.1$ \
\\\\\\\\\\nSXS:BBH:0223 & $1.0$ & $+0.30$ & $+0.00$ & $6.7\\\\times 10^{-5}$ \
& $0.01402$ & $23.3$ \\\\\\\\\\nSXS:BBH:0241 & $2.0$ & $-0.30$ & $+0.00$ & \
$6.6\\\\times 10^{-5}$ & $0.01394$ & $23.1$ \\\\\\\\\\nSXS:BBH:0240 & $2.0$ & \
$-0.30$ & $-0.30$ & $6.4\\\\times 10^{-5}$ & $0.01359$ & $23.5$ \
\\\\\\\\\\nSXS:BBH:0222 & $1.0$ & $-0.30$ & $+0.00$ & $7.4\\\\times 10^{-5}$ \
& $0.01324$ & $23.6$ \\\\\\\\\\nSXS:BBH:0228 & $1.0$ & $+0.60$ & $+0.60$ & \
$3.2\\\\times 10^{-4}$ & $0.01543$ & $23.5$ \\\\\\\\\\nSXS:BBH:0247 & $2.0$ & \
$+0.00$ & $+0.60$ & $1.0\\\\times 10^{-4}$ & $0.01530$ & $22.6$ \
\\\\\\\\\\nSXS:BBH:0263 & $3.0$ & $-0.60$ & $+0.60$ & $1.9\\\\times 10^{-4}$ \
& $0.01526$ & $22.0$ \\\\\\\\\\nSXS:BBH:0266 & $3.0$ & $-0.60$ & $+0.40$ & \
$1.8\\\\times 10^{-4}$ & $0.01488$ & $22.0$ \\\\\\\\\\nSXS:BBH:0227 & $1.0$ & \
$+0.60$ & $+0.00$ & $3.1\\\\times 10^{-4}$ & $0.01452$ & $23.1$ \
\\\\\\\\\\nSXS:BBH:0221 & $1.0$ & $-0.40$ & $+0.80$ & $2.7\\\\times 10^{-4}$ \
& $0.01440$ & $22.7$ \\\\\\\\\\nSXS:BBH:0237 & $2.0$ & $-0.60$ & $+0.60$ & \
$6.1\\\\times 10^{-5}$ & $0.01433$ & $22.6$ \\\\\\\\\\nSXS:BBH:0244 & $2.0$ & \
$+0.00$ & $-0.60$ & $7.5\\\\times 10^{-5}$ & $0.01422$ & $23.2$ \
\\\\\\\\\\nSXS:BBH:0217 & $1.0$ & $-0.60$ & $+0.60$ & $1.5\\\\times 10^{-4}$ \
& $0.01421$ & $22.7$ \\\\\\\\\\nSXS:BBH:0215 & $1.0$ & $-0.60$ & $-0.60$ & \
$1.8\\\\times 10^{-4}$ & $0.01189$ & $25.8$ \\\\\\\\\\nSXS:BBH:0262 & $3.0$ & \
$-0.60$ & $+0.00$ & $2.0\\\\times 10^{-4}$ & $0.01473$ & $22.5$ \
\\\\\\\\\\nSXS:BBH:0213 & $1.0$ & $-0.80$ & $+0.80$ & $1.4\\\\times 10^{-4}$ \
& $0.01435$ & $22.3$ \\\\\\\\\\nSXS:BBH:0265 & $3.0$ & $-0.60$ & $-0.40$ & \
$9.0\\\\times 10^{-5}$ & $0.01422$ & $23.4$ \\\\\\\\\\nSXS:BBH:0264 & $3.0$ & \
$-0.60$ & $-0.60$ & $2.8\\\\times 10^{-4}$ & $0.01410$ & $23.4$ \
\\\\\\\\\\nSXS:BBH:0224 & $1.0$ & $+0.40$ & $-0.80$ & $2.5\\\\times 10^{-4}$ \
& $0.01361$ & $22.9$ \\\\\\\\\\nSXS:BBH:0236 & $2.0$ & $-0.60$ & $+0.00$ & \
$1.2\\\\times 10^{-4}$ & $0.01361$ & $23.4$ \\\\\\\\\\nSXS:BBH:0216 & $1.0$ & \
$-0.60$ & $+0.00$ & $2.6\\\\times 10^{-4}$ & $0.01300$ & $23.6$ \
\\\\\\\\\\nSXS:BBH:0235 & $2.0$ & $-0.60$ & $-0.60$ & $1.0\\\\times 10^1$ & \
$0.01274$ & $25.1$ \\\\\\\\\\nSXS:BBH:0220 & $1.0$ & $-0.40$ & $-0.80$ & $1.0\
\\\\times 10^{-4}$ & $0.01195$ & $25.7$ \\\\\\\\\\nSXS:BBH:0212 & $1.0$ & \
$-0.80$ & $-0.80$ & $2.4\\\\times 10^{-4}$ & $0.01087$ & $28.6$ \
\\\\\\\\\\nSXS:BBH:0303 & $10.0$ & $+0.00$ & $+0.00$ & $5.1\\\\times 10^{-5}$ \
& $0.02395$ & $19.3$ \\\\\\\\\\nSXS:BBH:0300 & $8.5$ & $+0.00$ & $+0.00$ & \
$5.7\\\\times 10^{-5}$ & $0.02311$ & $18.7$ \\\\\\\\\\nSXS:BBH:0299 & $7.5$ & \
$+0.00$ & $+0.00$ & $5.9\\\\times 10^{-5}$ & $0.02152$ & $20.1$ \
\\\\\\\\\\nSXS:BBH:0298 & $7.0$ & $+0.00$ & $+0.00$ & $6.1\\\\times 10^{-5}$ \
& $0.02130$ & $19.7$ \\\\\\\\\\nSXS:BBH:0297 & $6.5$ & $+0.00$ & $+0.00$ & \
$6.4\\\\times 10^{-5}$ & $0.02082$ & $19.7$ \\\\\\\\\\nSXS:BBH:0296 & $5.5$ & \
$+0.00$ & $+0.00$ & $5.2\\\\times 10^{-5}$ & $0.01668$ & $27.9$ \
\\\\\\\\\\nSXS:BBH:0295 & $4.5$ & $+0.00$ & $+0.00$ & $5.2\\\\times 10^{-5}$ \
& $0.01577$ & $27.8$ \\\\\\\\\\nSXS:BBH:0259 & $2.5$ & $+0.00$ & $+0.00$ & \
$5.9\\\\times 10^{-5}$ & $0.01346$ & $28.6$ \
\\\\\\\\\\n\\\\hline\\nSXS:BBH:0292 & $3.0$ & $+0.73$ & $-0.85$ & \
$1.8\\\\times 10^{-4}$ & $0.01749$ & $23.9$ \\\\\\\\\\nSXS:BBH:0268 & $3.0$ & \
$-0.40$ & $-0.60$ & $1.7\\\\times 10^{-4}$ & $0.01473$ & $22.9$ \
\\\\\\\\\\nSXS:BBH:0234 & $2.0$ & $-0.85$ & $-0.85$ & $1.4\\\\times 10^{-4}$ \
& $0.01147$ & $27.8$ \\\\\\\\\\nSXS:BBH:0273 & $3.0$ & $-0.27$ & $-0.85$ & \
$2.0\\\\times 10^{-4}$ & $0.01487$ & $22.9$ \\\\\\\\\\nSXS:BBH:0210 & $1.0$ & \
$-0.90$ & $+0.00$ & $1.8\\\\times 10^{-4}$ & $0.01248$ & $24.3$ \
\\\\\\\\\\nSXS:BBH:0260 & $3.0$ & $-0.85$ & $-0.85$ & $3.5\\\\times 10^{-4}$ \
& $0.01285$ & $25.8$ \\\\\\\\\\nSXS:BBH:0302 & $9.5$ & $+0.00$ & $+0.00$ & \
$6.0\\\\times 10^{-5}$ & $0.02366$ & $19.1$ \\\\\\\\\\nSXS:BBH:0301 & $9.0$ & \
$+0.00$ & $+0.00$ & $5.5\\\\times 10^{-5}$ & $0.02338$ & $18.9$ \
\\\\\\\\\\nSXS:BBH:0272 & $3.0$ & $-0.30$ & $+0.30$ & $6.4\\\\times 10^{-5}$ \
& $0.01521$ & $22.7$ \\\\\\\\\\nSXS:BBH:0246 & $2.0$ & $+0.00$ & $+0.30$ & \
$7.2\\\\times 10^{-5}$ & $0.01514$ & $22.9$ \\\\\\\\\\n\"\>"], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<sets/chu.tex\>\""}], 
   ",", "chuTab", ",", "\"\<String\>\""}], "]"}]], "Input"],

Cell[BoxData["\<\"/Users/ian/Projects/SEOBNRv4/paper/tables/sets/chu.tex\"\>"]\
, "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Public new", "Subsection"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"publicNew", "=", 
  RowBox[{"sets", "[", 
   RowBox[{"[", 
    RowBox[{"{", 
     RowBox[{"\"\<PublicNew_C\>\"", ",", "\"\<PublicNew_V\>\""}], "}"}], 
    "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"PublicNew_C\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\<\"SXS:BBH:0177\"\>", ",", "\<\"SXS:BBH:0178\"\>", 
      ",", "\<\"SXS:BBH:0205\"\>", ",", "\<\"SXS:BBH:0203\"\>", 
      ",", "\<\"SXS:BBH:0206\"\>", ",", "\<\"SXS:BBH:0204\"\>", 
      ",", "\<\"SXS:BBH:0207\"\>", ",", "\<\"SXS:BBH:0202\"\>"}], "}"}]}], 
   ",", 
   RowBox[{"\<\"PublicNew_V\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"SXS:BBH:0306\"\>", "}"}]}]}], 
  "\[RightAssociation]"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"publicNewSet", "=", 
  RowBox[{"Join", "@@", 
   RowBox[{"Values", "[", "publicNew", "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"SXS:BBH:0177\"\>", ",", "\<\"SXS:BBH:0178\"\>", 
   ",", "\<\"SXS:BBH:0205\"\>", ",", "\<\"SXS:BBH:0203\"\>", 
   ",", "\<\"SXS:BBH:0206\"\>", ",", "\<\"SXS:BBH:0204\"\>", 
   ",", "\<\"SXS:BBH:0207\"\>", ",", "\<\"SXS:BBH:0202\"\>", 
   ",", "\<\"SXS:BBH:0306\"\>"}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"publicNewTab", "=", 
  RowBox[{"configTable", "[", 
   RowBox[{"publicNewSet", ",", 
    RowBox[{"Length", "[", 
     RowBox[{"publicNew", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData["\<\"ID & $q$ & $\\\\chi_1$ & $\\\\chi_2$ & $e$ & $M\\\\omega$ & \
$N_\\\\mathrm{orb}$\\\\\\\\\\n\\\\hline\\n\\\\endfirsthead\\nID & $q$ & \
$\\\\chi_1$ & $\\\\chi_2$ & $e$ & $M\\\\omega$ & \
$N_\\\\mathrm{orb}$\\\\\\\\\\n\\\\hline\\n\\\\endhead\\nSXS:BBH:0177 & $1.0$ \
& $+0.99$ & $+0.99$ & $1.3\\\\times 10^{-3}$ & $0.01543$ & $25.4$ \
\\\\\\\\\\nSXS:BBH:0178 & $1.0$ & $+0.99$ & $+0.99$ & $8.6\\\\times 10^{-4}$ \
& $0.01570$ & $25.4$ \\\\\\\\\\nSXS:BBH:0202 & $7.0$ & $+0.60$ & $+0.00$ & \
$9.0\\\\times 10^{-5}$ & $0.01324$ & $62.1$ \\\\\\\\\\nSXS:BBH:0203 & $7.0$ & \
$+0.40$ & $+0.00$ & $1.4\\\\times 10^{-5}$ & $0.01322$ & $58.5$ \
\\\\\\\\\\nSXS:BBH:0204 & $7.0$ & $+0.40$ & $+0.00$ & $1.7\\\\times 10^{-4}$ \
& $0.01044$ & $88.4$ \\\\\\\\\\nSXS:BBH:0205 & $7.0$ & $-0.40$ & $+0.00$ & \
$7.0\\\\times 10^{-5}$ & $0.01325$ & $44.9$ \\\\\\\\\\nSXS:BBH:0206 & $7.0$ & \
$-0.40$ & $+0.00$ & $1.6\\\\times 10^{-4}$ & $0.01037$ & $73.2$ \
\\\\\\\\\\nSXS:BBH:0207 & $7.0$ & $-0.60$ & $+0.00$ & $1.7\\\\times 10^{-4}$ \
& $0.01423$ & $36.1$ \\\\\\\\\\n\\\\hline\\nSXS:BBH:0306 & $1.3$ & $+0.96$ & \
$-0.90$ & $1.5\\\\times 10^{-3}$ & $0.02098$ & $12.6$ \\\\\\\\\\n\"\>"], \
"Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<sets/publicNew.tex\>\""}], ",", "publicNewTab", ",", 
   "\"\<String\>\""}], "]"}]], "Input"],

Cell[BoxData["\<\"/Users/ian/Projects/SEOBNRv4/paper/tables/sets/publicNew.\
tex\"\>"], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Original ", "Subsection"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"originalTab", "=", 
  RowBox[{"configTable", "[", 
   RowBox[{
    RowBox[{"sets", "[", "\"\<originalcatalog_C\>\"", "]"}], ",", "None"}], 
   "]"}]}]], "Input"],

Cell[BoxData["\<\"ID & $q$ & $\\\\chi_1$ & $\\\\chi_2$ & $e$ & $M\\\\omega$ & \
$N_\\\\mathrm{orb}$\\\\\\\\\\n\\\\hline\\n\\\\endfirsthead\\nID & $q$ & \
$\\\\chi_1$ & $\\\\chi_2$ & $e$ & $M\\\\omega$ & \
$N_\\\\mathrm{orb}$\\\\\\\\\\n\\\\hline\\n\\\\endhead\\nSXS:BBH:0004 & $1.0$ \
& $-0.50$ & $+0.00$ & $3.7\\\\times 10^{-4}$ & $0.01151$ & $30.2$ \
\\\\\\\\\\nSXS:BBH:0005 & $1.0$ & $+0.50$ & $+0.00$ & $2.5\\\\times 10^{-4}$ \
& $0.01227$ & $30.2$ \\\\\\\\\\nSXS:BBH:0007 & $1.5$ & $+0.00$ & $+0.00$ & \
$4.2\\\\times 10^{-4}$ & $0.01229$ & $29.1$ \\\\\\\\\\nSXS:BBH:0013 & $1.5$ & \
$+0.50$ & $+0.00$ & $1.4\\\\times 10^{-4}$ & $0.01444$ & $23.8$ \
\\\\\\\\\\nSXS:BBH:0016 & $1.5$ & $-0.50$ & $+0.00$ & $4.2\\\\times 10^{-4}$ \
& $0.01149$ & $30.7$ \\\\\\\\\\nSXS:BBH:0019 & $1.5$ & $-0.50$ & $+0.50$ & \
$7.6\\\\times 10^{-5}$ & $0.01460$ & $20.4$ \\\\\\\\\\nSXS:BBH:0025 & $1.5$ & \
$+0.50$ & $-0.50$ & $7.6\\\\times 10^{-5}$ & $0.01456$ & $22.4$ \
\\\\\\\\\\nSXS:BBH:0030 & $3.0$ & $+0.00$ & $+0.00$ & $2.0\\\\times 10^{-3}$ \
& $0.01775$ & $18.2$ \\\\\\\\\\nSXS:BBH:0036 & $3.0$ & $-0.50$ & $+0.00$ & \
$5.1\\\\times 10^{-4}$ & $0.01226$ & $31.7$ \\\\\\\\\\nSXS:BBH:0045 & $3.0$ & \
$+0.50$ & $-0.50$ & $6.4\\\\times 10^{-4}$ & $0.01748$ & $21.0$ \
\\\\\\\\\\nSXS:BBH:0046 & $3.0$ & $-0.50$ & $-0.50$ & $2.6\\\\times 10^{-4}$ \
& $0.01771$ & $14.4$ \\\\\\\\\\nSXS:BBH:0047 & $3.0$ & $+0.50$ & $+0.50$ & \
$4.7\\\\times 10^{-4}$ & $0.01743$ & $22.7$ \\\\\\\\\\nSXS:BBH:0056 & $5.0$ & \
$+0.00$ & $+0.00$ & $4.9\\\\times 10^{-4}$ & $0.01589$ & $28.8$ \
\\\\\\\\\\nSXS:BBH:0060 & $5.0$ & $-0.50$ & $+0.00$ & $3.4\\\\times 10^{-3}$ \
& $0.01608$ & $23.2$ \\\\\\\\\\nSXS:BBH:0061 & $5.0$ & $+0.50$ & $+0.00$ & \
$4.2\\\\times 10^{-3}$ & $0.01578$ & $34.5$ \\\\\\\\\\nSXS:BBH:0063 & $8.0$ & \
$+0.00$ & $+0.00$ & $2.8\\\\times 10^{-4}$ & $0.01938$ & $25.8$ \
\\\\\\\\\\nSXS:BBH:0064 & $8.0$ & $-0.50$ & $+0.00$ & $4.9\\\\times 10^{-4}$ \
& $0.01968$ & $19.2$ \\\\\\\\\\nSXS:BBH:0065 & $8.0$ & $+0.50$ & $+0.00$ & \
$3.7\\\\times 10^{-3}$ & $0.01887$ & $34.0$ \\\\\\\\\\nSXS:BBH:0148 & $1.0$ & \
$-0.44$ & $-0.44$ & $2.0\\\\times 10^{-5}$ & $0.01634$ & $15.5$ \
\\\\\\\\\\nSXS:BBH:0149 & $1.0$ & $-0.20$ & $-0.20$ & $1.8\\\\times 10^{-4}$ \
& $0.01614$ & $17.1$ \\\\\\\\\\nSXS:BBH:0150 & $1.0$ & $+0.20$ & $+0.20$ & \
$2.9\\\\times 10^{-4}$ & $0.01591$ & $19.8$ \\\\\\\\\\nSXS:BBH:0151 & $1.0$ & \
$-0.60$ & $-0.60$ & $2.5\\\\times 10^{-4}$ & $0.01575$ & $14.5$ \
\\\\\\\\\\nSXS:BBH:0152 & $1.0$ & $+0.60$ & $+0.60$ & $4.3\\\\times 10^{-4}$ \
& $0.01553$ & $22.6$ \\\\\\\\\\nSXS:BBH:0153 & $1.0$ & $+0.85$ & $+0.85$ & \
$8.3\\\\times 10^{-4}$ & $0.01539$ & $24.5$ \\\\\\\\\\nSXS:BBH:0154 & $1.0$ & \
$-0.80$ & $-0.80$ & $3.3\\\\times 10^{-4}$ & $0.01605$ & $13.2$ \
\\\\\\\\\\nSXS:BBH:0155 & $1.0$ & $+0.80$ & $+0.80$ & $4.7\\\\times 10^{-4}$ \
& $0.01543$ & $24.1$ \\\\\\\\\\nSXS:BBH:0156 & $1.0$ & $-0.95$ & $-0.95$ & \
$5.4\\\\times 10^{-4}$ & $0.01643$ & $12.4$ \\\\\\\\\\nSXS:BBH:0157 & $1.0$ & \
$+0.95$ & $+0.95$ & $1.4\\\\times 10^{-4}$ & $0.01535$ & $25.2$ \
\\\\\\\\\\nSXS:BBH:0158 & $1.0$ & $+0.97$ & $+0.97$ & $7.9\\\\times 10^{-4}$ \
& $0.01565$ & $25.3$ \\\\\\\\\\nSXS:BBH:0159 & $1.0$ & $-0.90$ & $-0.90$ & \
$5.6\\\\times 10^{-4}$ & $0.01588$ & $12.7$ \\\\\\\\\\nSXS:BBH:0160 & $1.0$ & \
$+0.90$ & $+0.90$ & $4.2\\\\times 10^{-4}$ & $0.01538$ & $24.8$ \
\\\\\\\\\\nSXS:BBH:0166 & $6.0$ & $+0.00$ & $+0.00$ & $4.4\\\\times 10^{-5}$ \
& $0.01940$ & $21.6$ \\\\\\\\\\nSXS:BBH:0167 & $4.0$ & $+0.00$ & $+0.00$ & \
$9.9\\\\times 10^{-5}$ & $0.02054$ & $15.6$ \\\\\\\\\\nSXS:BBH:0169 & $2.0$ & \
$+0.00$ & $+0.00$ & $1.2\\\\times 10^{-4}$ & $0.01799$ & $15.7$ \
\\\\\\\\\\nSXS:BBH:0170 & $1.0$ & $+0.44$ & $+0.44$ & $1.3\\\\times 10^{-4}$ \
& $0.00842$ & $15.5$ \\\\\\\\\\nSXS:BBH:0172 & $1.0$ & $+0.98$ & $+0.98$ & \
$7.8\\\\times 10^{-4}$ & $0.01540$ & $25.4$ \\\\\\\\\\nSXS:BBH:0174 & $3.0$ & \
$+0.50$ & $+0.00$ & $2.9\\\\times 10^{-4}$ & $0.01337$ & $35.5$ \
\\\\\\\\\\nSXS:BBH:0180 & $1.0$ & $+0.00$ & $+0.00$ & $5.1\\\\times 10^{-5}$ \
& $0.01227$ & $28.2$ \\\\\\\\\\n\"\>"], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<sets/original.tex\>\""}], ",", "originalTab", ",", 
   "\"\<String\>\""}], "]"}]], "Input"],

Cell[BoxData["\<\"/Users/ian/Projects/SEOBNRv4/paper/tables/sets/original.tex\
\"\>"], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["BAM", "Subsection"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bamTab", "=", 
  RowBox[{"configTable", "[", 
   RowBox[{"{", "\"\<BAMq8s85s85\>\"", "}"}], "]"}]}]], "Input"],

Cell[BoxData["\<\"ID & $q$ & $\\\\chi_1$ & $\\\\chi_2$ & $e$ & $M\\\\omega$ & \
$N_\\\\mathrm{orb}$\\\\\\\\\\n\\\\hline\\nBAMq8s85s85 & $8.0$ & $+0.85$ & \
$+0.85$ & $9.1\\\\times 10^{-3}$ & $0.05476$ & $7.9$ \\\\\\\\\\n\"\>"], \
"Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<sets/bam.tex\>\""}], 
   ",", "bamTab", ",", "\"\<String\>\""}], "]"}]], "Input"],

Cell[BoxData["\<\"/Users/ian/Projects/SEOBNRv4/paper/tables/sets/bam.tex\"\>"]\
, "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["New", "Subsection"],

Cell[CellGroupData[{

Cell[BoxData["setNames"], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"AEICactusruns_V\"\>", ",", "\<\"AEISXSruns_C\"\>", 
   ",", "\<\"AEISXSruns_V\"\>", ",", "\<\"BAMrun_C\"\>", 
   ",", "\<\"Chucatalog_C\"\>", ",", "\<\"Chucatalog_V\"\>", 
   ",", "\<\"originalcatalog_C\"\>", ",", "\<\"PublicNew_C\"\>", 
   ",", "\<\"PublicNew_V\"\>"}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"new", "=", 
  RowBox[{"sets", "[", 
   RowBox[{"[", 
    RowBox[{"{", 
     RowBox[{
     "\"\<AEISXSruns_C\>\"", ",", "\"\<AEISXSruns_V\>\"", ",", 
      "\"\<AEICactusruns_V\>\""}], "}"}], "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"AEISXSruns_C\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\<\"SXS:BBH:0610\"\>", ",", "\<\"SXS:BBH:0611\"\>", 
      ",", "\<\"SXS:BBH:0612\"\>", ",", "\<\"SXS:BBH:0613\"\>", 
      ",", "\<\"SXS:BBH:0614\"\>", ",", "\<\"SXS:BBH:0615\"\>", 
      ",", "\<\"SXS:BBH:0616\"\>", ",", "\<\"SXS:BBH:0617\"\>", 
      ",", "\<\"SXS:BBH:0618\"\>", ",", "\<\"SXS:BBH:0622\"\>"}], "}"}]}], 
   ",", 
   RowBox[{"\<\"AEISXSruns_V\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\<\"SXS:BBH:0620\"\>", ",", "\<\"SXS:BBH:0621\"\>", 
      ",", "\<\"SXS:BBH:0619\"\>"}], "}"}]}], ",", 
   RowBox[{"\<\"AEICactusruns_V\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\<\"ET:AEI:0001\"\>", ",", "\<\"ET:AEI:0002\"\>", 
      ",", "\<\"ET:AEI:0003\"\>"}], "}"}]}]}], 
  "\[RightAssociation]"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"new", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input"],

Cell[BoxData["10"], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"newSet", "=", 
  RowBox[{"idToSim", "/@", 
   RowBox[{"Join", "@@", 
    RowBox[{"Values", "[", "new", "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"SXS:BBH:0610\"\>", ",", "\<\"SXS:BBH:0611\"\>", 
   ",", "\<\"SXS:BBH:0612\"\>", ",", "\<\"SXS:BBH:0613\"\>", 
   ",", "\<\"SXS:BBH:0614\"\>", ",", "\<\"SXS:BBH:0615\"\>", 
   ",", "\<\"SXS:BBH:0616\"\>", ",", "\<\"SXS:BBH:0617\"\>", 
   ",", "\<\"SXS:BBH:0618\"\>", ",", "\<\"SXS:BBH:0622\"\>", 
   ",", "\<\"SXS:BBH:0620\"\>", ",", "\<\"SXS:BBH:0621\"\>", 
   ",", "\<\"SXS:BBH:0619\"\>", ",", "\<\"ET:AEI:0001\"\>", 
   ",", "\<\"ET:AEI:0002\"\>", ",", "\<\"ET:AEI:0003\"\>"}], 
  "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"newTab", "=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"$IncludeTabular", "=", "True"}], ",", 
      RowBox[{"$LongTable", "=", "False"}]}], "}"}], ",", 
    RowBox[{"configTable", "[", 
     RowBox[{"newSet", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"new", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData["\<\"\\\\begin{tabular}{lllllll}\\nID & $q$ & $\\\\chi_1$ & \
$\\\\chi_2$ & $e$ & $M\\\\omega$ & \
$N_\\\\mathrm{orb}$\\\\\\\\\\n\\\\hline\\nSXS:BBH:0610 & $1.2$ & $-0.50$ & \
$-0.50$ & $7.4\\\\times 10^{-5}$ & $0.01872$ & $12.1$ \\\\\\\\\\nSXS:BBH:0611 \
& $1.4$ & $-0.50$ & $+0.50$ & $6.0\\\\times 10^{-4}$ & $0.02033$ & $12.5$ \
\\\\\\\\\\nSXS:BBH:0612 & $1.6$ & $+0.50$ & $-0.50$ & $3.7\\\\times 10^{-4}$ \
& $0.02156$ & $12.8$ \\\\\\\\\\nSXS:BBH:0613 & $1.8$ & $+0.50$ & $+0.50$ & \
$1.8\\\\times 10^{-4}$ & $0.02383$ & $13.1$ \\\\\\\\\\nSXS:BBH:0614 & $2.0$ & \
$+0.75$ & $-0.50$ & $6.7\\\\times 10^{-4}$ & $0.02355$ & $13.1$ \
\\\\\\\\\\nSXS:BBH:0615 & $2.0$ & $+0.75$ & $+0.00$ & $7.0\\\\times 10^{-4}$ \
& $0.02401$ & $13.3$ \\\\\\\\\\nSXS:BBH:0616 & $2.0$ & $+0.75$ & $+0.50$ & \
$8.0\\\\times 10^{-4}$ & $0.02475$ & $13.3$ \\\\\\\\\\nSXS:BBH:0617 & $2.0$ & \
$+0.50$ & $+0.75$ & $7.8\\\\times 10^{-4}$ & $0.02342$ & $13.1$ \
\\\\\\\\\\nSXS:BBH:0618 & $2.0$ & $+0.80$ & $+0.80$ & $5.9\\\\times 10^{-4}$ \
& $0.02578$ & $13.4$ \\\\\\\\\\nSXS:BBH:0622 & $8.0$ & $-0.90$ & $+0.00$ & \
$1.1\\\\times 10^{-3}$ & $0.01559$ & $28.0$ \
\\\\\\\\\\n\\\\hline\\nSXS:BBH:0620 & $5.0$ & $-0.80$ & $+0.00$ & \
$3.4\\\\times 10^{-3}$ & $0.02527$ & $8.2$ \\\\\\\\\\nSXS:BBH:0621 & $7.0$ & \
$-0.80$ & $+0.00$ & $3.2\\\\times 10^{-3}$ & $0.02784$ & $7.1$ \
\\\\\\\\\\nSXS:BBH:0619 & $2.0$ & $+0.90$ & $+0.90$ & $2.9\\\\times 10^{-4}$ \
& $0.02520$ & $13.5$ \\\\\\\\\\nET:AEI:0001 & $5.0$ & $+0.80$ & $+0.00$ & \
$9.2\\\\times 10^{-4}$ & $0.03077$ & $10.5$ \\\\\\\\\\nET:AEI:0002 & $7.0$ & \
$+0.80$ & $+0.00$ & $6.1\\\\times 10^{-4}$ & $0.03503$ & $10.4$ \
\\\\\\\\\\nET:AEI:0003 & $8.0$ & $+0.85$ & $+0.85$ & $1.2\\\\times 10^{-2}$ & \
$0.04099$ & $7.4$ \\\\\\\\\\n\\\\end{tabular}\\n\"\>"], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<sets/new.tex\>\""}], 
   ",", "newTab", ",", "\"\<String\>\""}], "]"}]], "Input"],

Cell[BoxData["\<\"/Users/ian/Projects/SEOBNRv4/paper/tables/sets/new.tex\"\>"]\
, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1221, 756},
WindowMargins->{{Automatic, 1}, {Automatic, 0}},
TrackCellChangeTimes->False,
FrontEndVersion->"10.4 for Mac OS X x86 (32-bit, 64-bit Kernel) (April 11, \
2016)",
StyleDefinitions->"Default.nb"
]



==> tables/nr_table.nb <==
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Generate a ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"L", 
     StyleBox[
      AdjustmentBox["A",
       BoxBaselineShift->-0.4,
       BoxMargins->{{-0.5, -0.3}, {0, 0}}],
      FontSize->Smaller], "T", 
     AdjustmentBox["E",
      BoxBaselineShift->0.5,
      BoxMargins->{{-0.3, 0}, {0, 0}}], "X"}],
    SingleLetterItalics->False], TraditionalForm]]],
 " table for a set of SXS format waveforms"
}], "Title"],

Cell[CellGroupData[{

Cell["Definitions", "Section"],

Cell[BoxData[
 RowBox[{"<<", "SimulationTools`"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"summaryRow", "[", "sim_String", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"keys", ",", "mdFile", ",", "md", ",", "a", ",", "freq"}], "}"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"mdFile", "=", 
       RowBox[{"FileNameJoin", "[", 
        RowBox[{"{", 
         RowBox[{"sim", ",", "\"\<metadata.txt\>\""}], "}"}], "]"}]}], ";"}], 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"md", "=", 
      RowBox[{"ReadSXSMetadataFile", "[", "sim", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"freq", "=", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"md", "[", "\"\<relaxed-orbital-frequency\>\"", "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"om_String", ":>", 
           RowBox[{
            RowBox[{"ImportString", "[", 
             RowBox[{"om", ",", "\"\<CSV\>\""}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"om_Real", "\[RuleDelayed]", 
           RowBox[{"{", 
            RowBox[{"0.", ",", "0.", ",", "om"}], "}"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"_", "\[RuleDelayed]", 
           RowBox[{"Error", "[", "\"\<Error\>\"", "]"}]}]}], "}"}]}], "]"}]}],
      ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"a", "=", 
      RowBox[{"Association", "[", 
       RowBox[{
        RowBox[{"\"\<Id\>\"", "->", 
         RowBox[{
          RowBox[{"FileNameSplit", "[", "sim", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"-", "2"}], "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"\"\<MassRatio\>\"", "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"md", "[", "\"\<relaxed-mass1\>\"", "]"}], "/", 
           RowBox[{"md", "[", "\"\<relaxed-mass2\>\"", "]"}]}], ")"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"\"\<Chi1\>\"", "->", 
         RowBox[{"Norm", "@", 
          RowBox[{"md", "[", "\"\<relaxed-chi1\>\"", "]"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"\"\<Chi2\>\"", "->", 
         RowBox[{"Norm", "@", 
          RowBox[{"md", "[", "\"\<relaxed-chi2\>\"", "]"}]}]}], ",", 
        RowBox[{"Sequence", "@@", 
         RowBox[{"Thread", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "\"\<Chi1X\>\"", ",", "\"\<Chi1Y\>\"", ",", "\"\<Chi1Z\>\""}], 
            "}"}], "->", 
           RowBox[{"md", "[", "\"\<relaxed-chi1\>\"", "]"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Sequence", "@@", 
         RowBox[{"Thread", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "\"\<Chi2X\>\"", ",", "\"\<Chi2Y\>\"", ",", "\"\<Chi2Z\>\""}], 
            "}"}], "->", 
           RowBox[{"md", "[", "\"\<relaxed-chi2\>\"", "]"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"\"\<Eccentricity\>\"", "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"md", "[", "\"\<relaxed-eccentricity\>\"", "]"}], "/.", 
           RowBox[{"(", 
            RowBox[{"s_String", "\[RuleDelayed]", 
             RowBox[{
              RowBox[{"ImportString", "[", 
               RowBox[{
                RowBox[{"StringReplace", "[", 
                 RowBox[{"s", ",", 
                  RowBox[{"\"\<<\>\"", "\[Rule]", "\"\<\>\""}]}], "]"}], ",", 
                "\"\<Table\>\""}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ")"}]}], ")"}]}], ",",
         "\[IndentingNewLine]", 
        RowBox[{"\"\<Freq\>\"", "\[Rule]", "freq"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"\"\<FreqZ\>\"", "\[Rule]", 
         RowBox[{"freq", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"\"\<Orbits\>\"", "\[Rule]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"Keys", "[", "md", "]"}], ",", 
             "\"\<number-of-orbits-to-h-peak\>\""}], "]"}], ",", 
           RowBox[{"md", "[", "\"\<number-of-orbits-to-h-peak\>\"", "]"}], 
           ",", 
           RowBox[{"md", "[", "\"\<number-of-orbits\>\"", "]"}]}], "]"}]}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{"\"\<Email\>\"", "\[Rule]", 
         RowBox[{"emailListToString", "@", 
          RowBox[{"md", "[", "\"\<point-of-contact-email\>\"", "]"}]}]}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"!", 
           RowBox[{"FreeQ", "[", 
            RowBox[{"#", ",", "_Missing"}], "]"}]}], ",", "\"\<-\>\"", ",", 
          "#"}], "]"}], "&"}], ",", "a"}], "]"}]}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"emailToString", "[", 
   RowBox[{"{", 
    RowBox[{"name_String", ",", "email_String"}], "}"}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{
  "name", "<>", "\"\< <\>\"", "<>", "email", "<>", "\"\<>\>\""}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"emailToString", "[", "email_String", "]"}], ":=", 
  "\[IndentingNewLine]", "email"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"emailListToString", "[", "l_List", "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"StringJoin", "[", 
   RowBox[{"Riffle", "[", 
    RowBox[{
     RowBox[{"Map", "[", 
      RowBox[{"emailToString", ",", "l"}], "]"}], ",", "\"\<, \>\""}], "]"}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"userEmailDisplayName", "[", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"userName", ",", "userEmail"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"TODO", ":", " ", 
       RowBox[{
       "catch", " ", "exception", " ", "or", " ", "look", " ", "at", " ", 
        "exit", " ", "code"}]}], ",", " ", 
      RowBox[{
      "and", " ", "return", " ", "None", " ", "or", " ", "Missing"}]}], " ", 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"userName", "=", 
      RowBox[{
       RowBox[{"RunSubprocess", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\"\<git\>\"", ",", "\"\<config\>\"", ",", "\"\<--get\>\"", ",", 
           "\"\<user.name\>\""}], "}"}], ",", 
         RowBox[{"Exceptions", "\[Rule]", "True"}], ",", 
         RowBox[{"\"\<StringLists\>\"", "\[Rule]", "False"}]}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"userEmail", "=", 
      RowBox[{
       RowBox[{"RunSubprocess", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\"\<git\>\"", ",", "\"\<config\>\"", ",", "\"\<--get\>\"", ",", 
           "\"\<user.email\>\""}], "}"}], ",", 
         RowBox[{"Exceptions", "\[Rule]", "True"}], ",", 
         RowBox[{"\"\<StringLists\>\"", "\[Rule]", "False"}]}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
     "userName", "<>", "\"\< <\>\"", "<>", "userEmail", "<>", 
      "\"\<>\>\""}]}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "latexTable", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\"\<FieldFormats\>\"", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"\"\<DataFormats\>\"", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"\"\<Fields\>\"", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Separator", "\[Rule]", "None"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"latexTable", "[", 
   RowBox[{"d_Dataset", ",", 
    RowBox[{"opts", ":", 
     RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "keys", ",", "fieldFormats", ",", "dataFormats", ",", "formatField", ",",
       "body", ",", "header", ",", "complete", ",", "keysIn", ",", "y", ",", 
      "kk", ",", "addSep"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"keysIn", "=", 
      RowBox[{"OptionValue", "[", "Fields", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"fieldFormats", "=", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"OptionValue", "[", "FieldFormats", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Automatic", "\[Rule]", 
           RowBox[{"Association", "[", "]"}]}], ",", 
          RowBox[{"x_", "\[RuleDelayed]", "x"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"dataFormats", "=", 
      RowBox[{"OptionValue", "[", "DataFormats", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"keys", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"keysIn", "===", "Automatic"}], ",", 
        RowBox[{"Normal", "[", 
         RowBox[{"Keys", "[", 
          RowBox[{"d", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", "keysIn"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"formatField", "[", 
       RowBox[{"x_", ",", "k_"}], "]"}], ":=", "\[IndentingNewLine]", 
      RowBox[{"ToString", "[", 
       RowBox[{"x", ",", "TeXForm"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"formatField", "[", 
       RowBox[{"x_String", ",", "k_"}], "]"}], ":=", "\[IndentingNewLine]", 
      RowBox[{"StringReplace", "[", 
       RowBox[{"x", ",", 
        RowBox[{"\"\<_\>\"", "\[Rule]", "\"\<\\\\_\>\""}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"formatField", "[", 
       RowBox[{"x_Real", ",", "k_"}], "]"}], ":=", "\[IndentingNewLine]", 
      RowBox[{"inDollars", "@", 
       RowBox[{"ToString", "[", 
        RowBox[{"TeXForm", "[", 
         RowBox[{"NumberForm", "[", 
          RowBox[{"x", ",", "4"}], "]"}], "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"dataFormats", "=!=", "Automatic"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ReleaseHold", "[", 
          RowBox[{
           RowBox[{"Hold", "[", 
            RowBox[{"SetDelayed", "[", 
             RowBox[{
              RowBox[{"formatField", "[", 
               RowBox[{"y_Real", ",", "kk"}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Print", "[", 
                  RowBox[{
                  "\"\<Applying \>\"", ",", "y", ",", "\"\<,\>\"", ",", 
                   RowBox[{"Evaluate", "@", "k"}]}], "]"}], ";"}]}], "*)"}], 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"dataFormats", "[", "kk", "]"}], "[", "y", "]"}]}], 
             "]"}], "]"}], "/.", 
           RowBox[{"kk", "->", "k"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", 
           RowBox[{"Keys", "[", "dataFormats", "]"}]}], "}"}]}], "]"}]}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"addSep", "[", 
       RowBox[{"l_", ",", "sep_"}], "]"}], ":=", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"sep", "===", "None"}], ",", "l", ",", "\[IndentingNewLine]", 
        
        RowBox[{"Insert", "[", 
         RowBox[{"l", ",", "\"\<\\\\hline\\n\>\"", ",", 
          RowBox[{
           RowBox[{"2", "sep"}], "+", "1"}]}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"body", "=", 
      RowBox[{"StringJoin", "[", 
       RowBox[{
        RowBox[{"addSep", "[", 
         RowBox[{
          RowBox[{"Riffle", "[", 
           RowBox[{
            RowBox[{"Table", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"Riffle", "[", 
                 RowBox[{
                  RowBox[{"Normal", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"formatField", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"d", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", "#", "]"}], ",", 
                    "#"}], "]"}], ")"}], "&"}], "/@", "keys"}], "]"}], ",", 
                  "\"\< & \>\""}], "]"}], ",", "\"\< \\\\\\\\\>\""}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", "d", "]"}]}], "}"}]}], "]"}], ",", 
            "\"\<\\n\>\""}], "]"}], ",", 
          RowBox[{"OptionValue", "[", "Separator", "]"}]}], "]"}], ",", 
        "\"\<\\n\>\""}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"header", "=", 
      RowBox[{"StringJoin", "[", 
       RowBox[{
        RowBox[{"Riffle", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Lookup", "[", 
             RowBox[{"fieldFormats", ",", "#", ",", "#"}], "]"}], "&"}], "/@",
            " ", "keys"}], ",", "\"\< & \>\""}], "]"}], ",", 
        "\"\<\\\\\\\\\\n\>\""}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"complete", "=", 
      RowBox[{"\"\<\\\\begin{tabular}{\>\"", "<>", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"\"\<l\>\"", ",", 
          RowBox[{"Length", "[", "keys", "]"}]}], "]"}], "]"}], "<>", 
       "\"\<}\\n\>\"", "<>", "\[IndentingNewLine]", "header", "<>", 
       "\[IndentingNewLine]", "\"\<\\\\hline\\n\>\"", "<>", 
       "\[IndentingNewLine]", "body", "<>", "\[IndentingNewLine]", 
       "\"\<\\\\end{tabular}\\n\>\""}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"\"\<Body\>\"", "\[Rule]", "body"}], ",", 
       RowBox[{"\"\<Header\>\"", "\[Rule]", "header"}], ",", 
       RowBox[{"\"\<Complete\>\"", "\[Rule]", "complete"}]}], "|>"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"inDollars", "[", "x_String", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"\"\<$\>\"", "<>", "x", "<>", "\"\<$\>\""}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"formatEcc", "[", "x_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"inDollars", "@", 
   RowBox[{"ToString", "[", 
    RowBox[{"TeXForm", "[", 
     RowBox[{"ScientificForm", "[", 
      RowBox[{
       RowBox[{"PaddedForm", "[", 
        RowBox[{"x", ",", 
         RowBox[{"{", 
          RowBox[{"20", ",", "1"}], "}"}], ",", 
         RowBox[{"NumberPadding", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<\>\"", ",", "\"\<0\>\""}], "}"}]}]}], "]"}], ",", 
       "2"}], "]"}], "]"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"formatOrbits", "[", "x_Real", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"inDollars", "@", 
   RowBox[{"ToString", "[", 
    RowBox[{"TeXForm", "[", 
     RowBox[{"NumberForm", "[", 
      RowBox[{"x", ",", 
       RowBox[{"{", 
        RowBox[{"Infinity", ",", "1"}], "}"}]}], "]"}], "]"}], 
    "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"twoDP", "[", "x_Real", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"StringReplace", "[", 
   RowBox[{
    RowBox[{"ToString", "@", 
     RowBox[{"NumberForm", "[", 
      RowBox[{"x", ",", 
       RowBox[{"{", 
        RowBox[{"Infinity", ",", "2"}], "}"}], ",", 
       RowBox[{"NumberSigns", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<-\>\"", ",", "\"\<+\>\""}], "}"}]}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"StartOfString", "~~", "\"\<-0.00\>\"", "~~", "EndOfString"}], 
     "\[Rule]", "\"\<+0.00\>\""}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"oneDP", "[", "x_Real", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"ToString", "@", 
   RowBox[{"NumberForm", "[", 
    RowBox[{"x", ",", 
     RowBox[{"{", 
      RowBox[{"Infinity", ",", "1"}], "}"}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fiveDP", "[", "x_Real", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"ToString", "@", 
   RowBox[{"NumberForm", "[", 
    RowBox[{"x", ",", 
     RowBox[{"{", 
      RowBox[{"Infinity", ",", "5"}], "}"}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"twoSF", "[", "x_Real", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"ToString", "@", 
   RowBox[{"NumberForm", "[", 
    RowBox[{"x", ",", "2"}], "]"}]}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Work", "Section"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"asSims", "=", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
     "\"\</Users/ian/Simulations/SimulationAnnex/Incoming/HinderAlignedRuns/\>\
\"", "<>", "#"}], "&"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\"\<AS_001/Lev3\>\"", ",", "\"\<AS_002/Lev3\>\"", ",", 
      "\"\<AS_003/Lev3\>\"", ",", "\"\<AS_004/Lev3\>\"", ",", 
      "\"\<AS_006/Lev3\>\"", ",", "\"\<AS_007/Lev3\>\"", ",", 
      "\"\<AS_008/Lev3\>\"", ",", "\"\<AS_010/Lev3\>\"", ",", 
      "\"\<AS_011/Lev3\>\""}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"/Users/ian/Simulations/SimulationAnnex/Incoming/\
HinderAlignedRuns/AS_001/Lev3\"\>", 
   ",", "\<\"/Users/ian/Simulations/SimulationAnnex/Incoming/\
HinderAlignedRuns/AS_002/Lev3\"\>", 
   ",", "\<\"/Users/ian/Simulations/SimulationAnnex/Incoming/\
HinderAlignedRuns/AS_003/Lev3\"\>", 
   ",", "\<\"/Users/ian/Simulations/SimulationAnnex/Incoming/\
HinderAlignedRuns/AS_004/Lev3\"\>", 
   ",", "\<\"/Users/ian/Simulations/SimulationAnnex/Incoming/\
HinderAlignedRuns/AS_006/Lev3\"\>", 
   ",", "\<\"/Users/ian/Simulations/SimulationAnnex/Incoming/\
HinderAlignedRuns/AS_007/Lev3\"\>", 
   ",", "\<\"/Users/ian/Simulations/SimulationAnnex/Incoming/\
HinderAlignedRuns/AS_008/Lev3\"\>", 
   ",", "\<\"/Users/ian/Simulations/SimulationAnnex/Incoming/\
HinderAlignedRuns/AS_010/Lev3\"\>", 
   ",", "\<\"/Users/ian/Simulations/SimulationAnnex/Incoming/\
HinderAlignedRuns/AS_011/Lev3\"\>"}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"easSims", "=", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
     "\"\</Users/ian/Simulations/SimulationAnnex/Incoming/AEIRuns/\>\"", "<>",
       "#"}], "&"}], ",", 
    RowBox[{"{", 
     RowBox[{"\"\<eas_006/Lev2\>\"", ",", "\"\<eas_008/Lev2\>\""}], "}"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"/Users/ian/Simulations/SimulationAnnex/Incoming/AEIRuns/eas_\
006/Lev2\"\>", 
   ",", "\<\"/Users/ian/Simulations/SimulationAnnex/Incoming/AEIRuns/eas_008/\
Lev2\"\>"}], "}"}]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"moreSims", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\</Users/ian/Simulations/SEOBNRv4Paper/d15.47_q8.0_sA_0_0_-0.900_sB_0_\
0_0/Lev3\>\"", ",", 
     "\"\</Users/ian/Simulations/SEOBNRv4Paper/eas_009/Lev3\>\""}], "}"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ceasSims", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\</Users/ian/Simulations/ETBG/CactusNRData/cas_12e5/n44\>\"", ",", 
     "\"\</Users/ian/Simulations/ETBG/CactusNRData/ceas_7_e5/n40\>\"", ",", 
     "\"\</Users/ian/Simulations/ETBG/CactusNRData/ceas_10_e0_12/n28\>\""}], 
    "}"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sims", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"asSims", ",", "easSims", ",", "moreSims", ",", "ceasSims"}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"/Users/ian/Simulations/SimulationAnnex/Incoming/\
HinderAlignedRuns/AS_001/Lev3\"\>", 
   ",", "\<\"/Users/ian/Simulations/SimulationAnnex/Incoming/\
HinderAlignedRuns/AS_002/Lev3\"\>", 
   ",", "\<\"/Users/ian/Simulations/SimulationAnnex/Incoming/\
HinderAlignedRuns/AS_003/Lev3\"\>", 
   ",", "\<\"/Users/ian/Simulations/SimulationAnnex/Incoming/\
HinderAlignedRuns/AS_004/Lev3\"\>", 
   ",", "\<\"/Users/ian/Simulations/SimulationAnnex/Incoming/\
HinderAlignedRuns/AS_006/Lev3\"\>", 
   ",", "\<\"/Users/ian/Simulations/SimulationAnnex/Incoming/\
HinderAlignedRuns/AS_007/Lev3\"\>", 
   ",", "\<\"/Users/ian/Simulations/SimulationAnnex/Incoming/\
HinderAlignedRuns/AS_008/Lev3\"\>", 
   ",", "\<\"/Users/ian/Simulations/SimulationAnnex/Incoming/\
HinderAlignedRuns/AS_010/Lev3\"\>", 
   ",", "\<\"/Users/ian/Simulations/SimulationAnnex/Incoming/\
HinderAlignedRuns/AS_011/Lev3\"\>", 
   ",", "\<\"/Users/ian/Simulations/SimulationAnnex/Incoming/AEIRuns/eas_006/\
Lev2\"\>", 
   ",", "\<\"/Users/ian/Simulations/SimulationAnnex/Incoming/AEIRuns/eas_008/\
Lev2\"\>", 
   ",", "\<\"/Users/ian/Simulations/SEOBNRv4Paper/d15.47_q8.0_sA_0_0_-0.900_\
sB_0_0_0/Lev3\"\>", 
   ",", "\<\"/Users/ian/Simulations/SEOBNRv4Paper/eas_009/Lev3\"\>", 
   ",", "\<\"/Users/ian/Simulations/ETBG/CactusNRData/cas_12e5/n44\"\>", 
   ",", "\<\"/Users/ian/Simulations/ETBG/CactusNRData/ceas_7_e5/n40\"\>", 
   ",", "\<\"/Users/ian/Simulations/ETBG/CactusNRData/ceas_10_e0_12/n28\"\>"}]\
, "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"params", "=", 
  RowBox[{"Dataset", "@", 
   RowBox[{"Map", "[", 
    RowBox[{"summaryRow", ",", "sims"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 TagBox[
  TemplateBox[{GridBox[{{
       StyleBox["\"Id\"", 
        GrayLevel[0.3]], 
       StyleBox["\"MassRatio\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi1\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi2\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi1X\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi1Y\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi1Z\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi2X\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi2Y\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi2Z\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Eccentricity\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Freq\"", 
        GrayLevel[0.3]], 
       StyleBox["\"FreqZ\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Orbits\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Email\"", 
        GrayLevel[0.3]]}, {
       StyleBox["\"AS_001\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"1.2\"", 1.1999676243430435`, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4998\"", 0.49984061558543197`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4998\"", 0.4998220345542314, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.047\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.0471372863238418`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.388\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], -1.3879475111901667`*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4998\"", -0.499840615585421, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.085\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.0846010080772069`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-5.751\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -5.75137176118131*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4998\"", -0.4998220345542163, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0000736\"", 0.0000736, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-2.254\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], -2.25377675224*^-10, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.762\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], 1.76178532928*^-9, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01872\"", 0.0187224654741, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01872\"", 0.0187224654741, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"12.06\"", 12.0567052447, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       StyleBox["\"AS_002\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"1.4\"", 1.399963338161081, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4999\"", 0.49987384989472566`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.5\"", 0.4999539443797525, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.788\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.7879482170843032`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.315\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.3154184432737256`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4999\"", -0.49987384989467637`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-7.452\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -7.451823020831044*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"6.607\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 6.607054074912853*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.5\"", 0.49995394437974255`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0005996\"", 0.0005996, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-5.079\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -5.07858182238*^-9, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"3.023\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], 3.02263593701*^-9, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02033\"", 0.0203268255876, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02033\"", 0.0203268255876, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"12.45\"", 12.4523821785, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       StyleBox["\"AS_003\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"1.6\"", 1.6000876081919564`, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4998\"", 0.4997608460337543, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.5001\"", 0.5000716233159129, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.224\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.2238666911086096`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-4.114\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -4.114172466352408*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4998\"", 0.49976084603373766`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"4.546\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 4.546378075868714*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.625\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 1.624557006726995*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.5001\"", -0.5000716233159106, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0003657\"", 0.0003657, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-5.415\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -5.41514352827*^-9, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-4.986\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], -4.9856240666*^-10, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02156\"", 0.0215550351377, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02156\"", 0.0215550351377, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"12.8\"", 12.7985893636, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       StyleBox["\"AS_004\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"1.8\"", 1.800039049095255, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.5001\"", 0.5001315688294328, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4999\"", 0.49992306899349204`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.028\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -2.028311406387404*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.179\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 2.1788691842011417`*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.5001\"", 0.5001315688293911, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.032\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.032424928741415*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"6.984\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 6.98372653190656*^-8, AutoDelete -> 
         True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4999\"", 0.4999230689934765, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0001798\"", 0.0001798, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-3.917\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -3.91722812558*^-9, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.801\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], -1.80052811516*^-10, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02383\"", 0.0238290230504, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02383\"", 0.0238290230504, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"13.1\"", 13.1005127992, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       StyleBox["\"AS_006\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"2.\"", 2.000045590325653, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.75\"", 0.7499839449819741, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.5\"", 0.4999969445921182, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"3.532\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 3.5324033872257566`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.104\"", "\[Times]", 
           SuperscriptBox["10", "\"-6\""]}], -1.1035039583369853`*^-6, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.75\"", 0.749983944981079, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.055\"", "\[Times]", 
           SuperscriptBox["10", "\"-6\""]}], 1.0551644148482524`*^-6, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"5.954\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 5.954081579074589*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.5\"", -0.4999969445906503, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.000668\"", 0.000668, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"2.398\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], 2.39831165934*^-9, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-4.591\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], -4.59114695186*^-8, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02355\"", 0.0235482279887, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02355\"", 0.0235482279887, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"13.13\"", 13.1266197051, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       StyleBox["\"AS_007\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"2.\"", 2.000079531347191, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.75\"", 0.7500381762051713, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.0001117\"", 0.00011174254979427894`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-9.791\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -9.790857847254358*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.017\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.0167610158350404`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.75\"", 0.7500381762045052, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-4.869\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -4.869371889907019*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.869\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.8689519203392514`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.0001117\"", -0.000111741332535853, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0007038\"", 0.0007038, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.038\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], -1.03767965129*^-8, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.324\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], 1.32369587814*^-8, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02401\"", 0.0240127463593, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02401\"", 0.0240127463593, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"13.25\"", 13.2518141221, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       StyleBox["\"AS_008\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"2.\"", 2.000142659089033, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7499\"", 0.7498783781220244, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.5\"", 0.49998568169636726`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.385\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.3850824043033632`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"3.959\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 3.9592328185419986`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7499\"", 0.749878378121907, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.062\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.0621180832639727`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.066\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.0661860771218285`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.5\"", 0.4999856816963133, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0007984\"", 0.0007984, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-4.243\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -4.24319888572*^-9, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-3.49\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -3.4900423604*^-9, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02475\"", 0.024746578708, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02475\"", 0.024746578708, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"13.31\"", 13.314870844, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       StyleBox["\"AS_010\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"2.\"", 1.9996041574494408`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.5\"", 0.49997569507932993`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7497\"", 0.7496865258856535, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.941\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.9405426188227337`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-7.19\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -7.190301628614637*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.5\"", 0.4999756950792871, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.453\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -1.4529120207417528`*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.165\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.1645196180365112`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7497\"", 0.7496865258856221, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0007781\"", 0.0007781, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-5.53\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -5.53021174461*^-9, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.624\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -1.62408519586*^-9, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02342\"", 0.023423323623, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02342\"", 0.023423323623, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"13.13\"", 13.1283201608, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       StyleBox["\"AS_011\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"2.\"", 1.9997407194658947`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7999\"", 0.7999391669513207, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7998\"", 0.799758816285663, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"6.316\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 6.31552307704481*^-7, AutoDelete -> 
         True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-5.907\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -5.906619672476778*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7999\"", 0.7999391669508533, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.46\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.4595195340701479`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.421\"", "\[Times]", 
           SuperscriptBox["10", "\"-6\""]}], -1.420982074932195*^-6, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7998\"", 0.7997588162843874, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0005894\"", 0.0005894, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"7.008\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], 7.00771310548*^-9, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-3.314\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], -3.31372801357*^-8, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02578\"", 0.0257796933846, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02578\"", 0.0257796933846, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"13.41\"", 13.4139490358, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       StyleBox["\"eas_006\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"4.999\"", 4.999031628635857, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7997\"", 0.7996585937184284, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.0001394\"", 0.00013935770559101538`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.859\"", "\[Times]", 
           SuperscriptBox["10", "\"-6\""]}], 1.8585364601443573`*^-6, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.57\"", "\[Times]", 
           SuperscriptBox["10", "\"-6\""]}], 1.5697141681709424`*^-6, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.7997\"", -0.7996585937147279, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-3.251\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -3.251261316496195*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.051\"", "\[Times]", 
           SuperscriptBox["10", "\"-6\""]}], -1.0509285011634633`*^-6, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.0001394\"", 0.00013935336361163328`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0001673\"", 0.0001673, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"3.09\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], 3.09046320972*^-8, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"2.013\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], 2.01314621553*^-8, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02551\"", 0.025514275412, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02551\"", 0.025514275412, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"8.124\"", 8.12358909123, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       StyleBox["\"eas_008\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"6.998\"", 6.997614554198334, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8008\"", 0.8007906143391451, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.0002227\"", 0.00022272938740451533`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.256\"", "\[Times]", 
           SuperscriptBox["10", "\"-6\""]}], -1.2564697000213877`*^-6, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-9.497\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -9.497250862158678*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.8008\"", -0.8007906143375962, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.169\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.1690615440621563`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"3.094\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 3.0937904332949854`*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.0002227\"", -0.0002227293567021873, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00048\"", 0.00048, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-2.453\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], -2.45314009939*^-8, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.459\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], 1.45869308049*^-8, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02828\"", 0.0282813134291, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02828\"", 0.0282813134291, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"7.182\"", 7.18180247558, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       StyleBox[
       "\"d15.47_q8.0_sA_0_0_-0.900_sB_0_0_0\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"7.998\"", 7.997928758507935, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.9004\"", 0.9004072946932249, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.00002137\"", 0.000021366571319499632`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-3.767\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -3.7674249650122965`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-9.399\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -9.399423070479881*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.9004\"", -0.9004072946926555, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.499\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.4991492870263522`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-9.138\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -9.137939388035629*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.00002137\"", -0.000021365849977751654`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.001085\"", 0.0010853, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-7.789\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -7.78907593706*^-9, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.027\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], -1.02678578169*^-8, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01559\"", 0.0155903770863, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01559\"", 0.0155903770863, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"28.04\"", 28.0413606473, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       StyleBox["\"eas_009\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox[
        "\"1.999\"", 1.9992945305080008`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.9002\"", 0.9001753917696909, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8991\"", 0.8991202532820578, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.726\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.7264684661969205`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.013\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -2.0128817130986636`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.9002\"", 0.900175391769627, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.422\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.4217344102966584`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-3.739\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -3.739440951728028*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8991\"", 0.8991202532820458, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.000285\"", 0.000285, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"4.47\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], 4.46994630527*^-10, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-4.277\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], -4.27678919875*^-10, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.0252\"", 0.0252003676889, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.0252\"", 0.0252003676889, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"13.45\"", 13.4511673733, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       StyleBox["\"cas_12e5\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"4.997\"", 4.996841997427278, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8011\"", 0.8010735714088977, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.0004739\"", 0.00047387820458756125`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"4.73\"", "\[Times]", 
           SuperscriptBox["10", "\"-19\""]}], 4.729681568826438*^-19, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-3.912\"", "\[Times]", 
           SuperscriptBox["10", "\"-17\""]}], -3.9115628978287465`*^-17, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8011\"", 0.8010735714088977, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.469\"", "\[Times]", 
           SuperscriptBox["10", "\"-18\""]}], -2.4690383294106506`*^-18, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-7.77\"", "\[Times]", 
           SuperscriptBox["10", "\"-18\""]}], -7.770490346945248*^-18, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.0004739\"", -0.00047387820458756125`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.0009206\"", 0.0009206434648295597, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
           NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
           NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.03077\"", 0.030772303795250023`, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox[
        "\"0.03077\"", 0.030772303795250023`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"10.55\"", 10.549704409261482`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"Ian Hinder <ian.hinder@aei.mpg.de>\"", 
         GrayLevel[0.45]], "Ian Hinder <ian.hinder@aei.mpg.de>"]}, {
       StyleBox["\"ceas_7_e5\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"6.996\"", 6.995547682545815, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8011\"", 0.8011031122195922, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.0006963\"", 0.0006962761416164234, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.916\"", "\[Times]", 
           SuperscriptBox["10", "\"-17\""]}], 1.91640363141717*^-17, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-5.051\"", "\[Times]", 
           SuperscriptBox["10", "\"-17\""]}], -5.0509498133280437`*^-17, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8011\"", 0.8011031122195922, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.74\"", "\[Times]", 
           SuperscriptBox["10", "\"-18\""]}], 2.7404318036252644`*^-18, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.807\"", "\[Times]", 
           SuperscriptBox["10", "\"-17\""]}], 1.8072780798085246`*^-17, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.0006963\"", -0.0006962761416164234, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.0006053\"", 0.0006053462465100601, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
           NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
           NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.03503\"", 0.035029988933795844`, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox[
        "\"0.03503\"", 0.035029988933795844`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"10.39\"", 10.388744159282648`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"Ian Hinder <ian.hinder@aei.mpg.de>\"", 
         GrayLevel[0.45]], "Ian Hinder <ian.hinder@aei.mpg.de>"]}, {
       StyleBox["\"ceas_10_e0_12\"", FontColor -> GrayLevel[0.4]], 
       TagBox[
        InterpretationBox["\"7.992\"", 7.991669056609398, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8513\"", 0.8513199349335652, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8504\"", 0.8503593091581523, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.202\"", "\[Times]", 
           SuperscriptBox["10", "\"-17\""]}], 1.202024256466689*^-17, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.49\"", "\[Times]", 
           SuperscriptBox["10", "\"-17\""]}], -2.489595272331796*^-17, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8513\"", 0.8513199349335652, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.237\"", "\[Times]", 
           SuperscriptBox["10", "\"-17\""]}], -1.2371882500048196`*^-17, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.481\"", "\[Times]", 
           SuperscriptBox["10", "\"-17\""]}], -1.48098082074935*^-17, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8504\"", 0.8503593091581523, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.01193\"", 0.011934533552026642`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
           NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
           NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.04099\"", 0.04098821759787029, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox[
        "\"0.04099\"", 0.04098821759787029, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"7.406\"", 7.406334018144621, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"Ian Hinder <ian.hinder@aei.mpg.de>\"", 
         GrayLevel[0.45]], "Ian Hinder <ian.hinder@aei.mpg.de>"]}, {
       ItemBox[
        RowBox[{
          TagBox[
           TooltipBox["3 levels", 
            InterpretationBox[
             TagBox[
              TagBox[
               StyleBox[
                TagBox[
                 TooltipBox[
                  SubscriptBox[
                   RowBox[{"{", 
                    RowBox[{
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    RowBox[{"\[LeftAssociation]", 
                    RowBox[{
                    RowBox[{
                    StyleBox[
                    "Id", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Str", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[String]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[String]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[String], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "MassRatio", FontColor -> RGBColor[0.6, 0.4, 0.2], 
                    FontFamily -> "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1X", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1Y", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1Z", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2X", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2Y", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2Z", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Eccentricity", FontColor -> RGBColor[0.6, 0.4, 0.2], 
                    FontFamily -> "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Freq", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    SubscriptBox[
                    RowBox[{"{", 
                    RowBox[{
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], "}"}], 
                    StyleBox[
                    "3", FontFamily -> "Arial", FontWeight -> Normal]], 
                    FrameStyle -> Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Vector[TypeSystem`Atom[Real], 3]", 
                    ShowStringCharacters -> True, NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "FreqZ", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox["TypeSystem`Atom[Real]", ShowStringCharacters -> 
                    True, NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Orbits", FontColor -> RGBColor[0.6, 0.4, 0.2], 
                    FontFamily -> "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Email", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox[
                    SubscriptBox["Enum\[MediumSpace]", 
                    StyleBox[
                    "2", FontFamily -> "Arial", FontWeight -> Normal]], 
                    FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[TypeSystem`Enumeration[\"ian.hinder@aei.\
mpg.de\", \"Ian Hinder <ian.hinder@aei.mpg.de>\"]]", ShowStringCharacters -> 
                    True, NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[
                    TypeSystem`Enumeration[
                    "ian.hinder@aei.mpg.de", 
                    "Ian Hinder <ian.hinder@aei.mpg.de>"]]], Editable -> True,
                     AutoDelete -> True]], "Input", FontTracking -> "Plain"], 
                    TooltipDelay -> 0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[
                    TypeSystem`Enumeration[
                    "ian.hinder@aei.mpg.de", 
                    "Ian Hinder <ian.hinder@aei.mpg.de>"]], InputForm], 
                    "Input"]], Method -> "Preemptive", PassEventsDown -> True,
                     PassEventsUp -> False}]]}]}], "\[RightAssociation]"}], 
                    FrameStyle -> Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Struct[{\"Id\", \"MassRatio\", \"Chi1\", \
\"Chi2\", \"Chi1X\", \"Chi1Y\", \"Chi1Z\", \"Chi2X\", \"Chi2Y\", \"Chi2Z\", \
\"Eccentricity\", \"Freq\", \"FreqZ\", \"Orbits\", \"Email\"}, \
{TypeSystem`Atom[String], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Vector[TypeSystem`Atom[Real], 3], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], \
TypeSystem`Atom[TypeSystem`Enumeration[\"ian.hinder@aei.mpg.de\", \"Ian \
Hinder <ian.hinder@aei.mpg.de>\"]]}]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    
                    TypeSystem`Struct[{
                    "Id", "MassRatio", "Chi1", "Chi2", "Chi1X", "Chi1Y", 
                    "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", "Eccentricity", 
                    "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`Atom[String], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[
                    TypeSystem`Enumeration[
                    "ian.hinder@aei.mpg.de", 
                    "Ian Hinder <ian.hinder@aei.mpg.de>"]]}]], Editable -> 
                    True, AutoDelete -> True]], "Input", FontTracking -> 
                    "Plain"], TooltipDelay -> 0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    
                    TypeSystem`Struct[{
                    "Id", "MassRatio", "Chi1", "Chi2", "Chi1X", "Chi1Y", 
                    "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", "Eccentricity", 
                    "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`Atom[String], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[
                    TypeSystem`Enumeration[
                    "ian.hinder@aei.mpg.de", 
                    "Ian Hinder <ian.hinder@aei.mpg.de>"]]}], InputForm], 
                    "Input"]], Method -> "Preemptive", PassEventsDown -> True,
                     PassEventsUp -> False}]]}], "}"}], 
                   StyleBox[
                   "16", FontFamily -> "Arial", FontWeight -> Normal]], 
                  Cell[
                   BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Vector[TypeSystem`Struct[{\"Id\", \"MassRatio\
\", \"Chi1\", \"Chi2\", \"Chi1X\", \"Chi1Y\", \"Chi1Z\", \"Chi2X\", \
\"Chi2Y\", \"Chi2Z\", \"Eccentricity\", \"Freq\", \"FreqZ\", \"Orbits\", \
\"Email\"}, {TypeSystem`Atom[String], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Vector[TypeSystem`Atom[Real], 3], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], \
TypeSystem`Atom[TypeSystem`Enumeration[\"ian.hinder@aei.mpg.de\", \"Ian \
Hinder <ian.hinder@aei.mpg.de>\"]]}], 16]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Vector[
                    
                    TypeSystem`Struct[{
                    "Id", "MassRatio", "Chi1", "Chi2", "Chi1X", "Chi1Y", 
                    "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", "Eccentricity", 
                    "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`Atom[String], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[
                    TypeSystem`Enumeration[
                    "ian.hinder@aei.mpg.de", 
                    "Ian Hinder <ian.hinder@aei.mpg.de>"]]}], 16]], Editable -> 
                    True, AutoDelete -> True]], "Input", FontTracking -> 
                   "Plain"], TooltipDelay -> 0.25], 
                 EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Vector[
                    
                    TypeSystem`Struct[{
                    "Id", "MassRatio", "Chi1", "Chi2", "Chi1X", "Chi1Y", 
                    "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", "Eccentricity", 
                    "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`Atom[String], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[
                    TypeSystem`Enumeration[
                    "ian.hinder@aei.mpg.de", 
                    "Ian Hinder <ian.hinder@aei.mpg.de>"]]}], 16], InputForm],
                     "Input"]], Method -> "Preemptive", PassEventsDown -> 
                   True, PassEventsUp -> False}]], FontTracking -> 
                "Condensed", FontWeight -> "Bold", SpanMinSize -> 1.3, 
                SpanMaxSize -> 3.], Deploy, DefaultBaseStyle -> "Deploy"], 
              MouseAppearanceTag["LinkHand"]], 
             TypeSystem`Vector[
              
              TypeSystem`Struct[{
               "Id", "MassRatio", "Chi1", "Chi2", "Chi1X", "Chi1Y", "Chi1Z", 
                "Chi2X", "Chi2Y", "Chi2Z", "Eccentricity", "Freq", "FreqZ", 
                "Orbits", "Email"}, {
                TypeSystem`Atom[String], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Vector[
                 TypeSystem`Atom[Real], 3], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[
                 TypeSystem`Enumeration[
                 "ian.hinder@aei.mpg.de", 
                  "Ian Hinder <ian.hinder@aei.mpg.de>"]]}], 16]], 
            TooltipDelay -> 1.5], 
           EventHandlerTag[{"MouseClicked" :> Print[
               InputForm[
                TypeSystem`Vector[
                 
                 TypeSystem`Struct[{
                  "Id", "MassRatio", "Chi1", "Chi2", "Chi1X", "Chi1Y", 
                   "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", "Eccentricity", "Freq",
                    "FreqZ", "Orbits", "Email"}, {
                   TypeSystem`Atom[String], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[
                    TypeSystem`Enumeration[
                    "ian.hinder@aei.mpg.de", 
                    "Ian Hinder <ian.hinder@aei.mpg.de>"]]}], 16]]]}]], 
          AdjustmentBox[" | ", BoxBaselineShift -> -0.3], 
          RowBox[{"16", "rows"}]}], 
        BaseStyle -> {
         FontFamily -> "Helvetica", FontSize -> 10, FontColor -> 
          GrayLevel[0.4], Editable -> False, Selectable -> False}, 
        ItemSize -> {Automatic, Automatic}, Alignment -> {Left, Center}, 
        Background -> RGBColor[0.92, 0.92, 0.9]], "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]"}}, 
     GridBoxFrame -> {"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}}, 
     FrameStyle -> RGBColor[0, 0, 0, 0.4], GridBoxDividers -> {"Columns" -> {
         RGBColor[0, 0, 0, 0.4], {
          RGBColor[0, 0, 0, 0.09]}, 
         RGBColor[0, 0, 0, 0.4]}, "Rows" -> {
         RGBColor[0, 0, 0, 0.4], 
         RGBColor[0, 0, 0, 0.3], {
          RGBColor[0, 0, 0, 0.08]}, 
         RGBColor[0, 0, 0, 0.4]}}, RowSpacings -> {1.5, 1.2}, 
     GridBoxBackground -> {"Columns" -> {}, "Rows" -> {
         RGBColor[0.92, 0.92, 0.9]}}, 
     GridBoxAlignment -> {"Columns" -> {{Left}}}, ColumnSpacings -> 2.5, 
     GridFrameMargins -> {{2, 3}, {1, 3}}, 
     GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
      RowMinHeight -> 1.3],"Dataset[{__Association}]"},
   "Dataset",
   DisplayFunction->(TagBox[
     StyleBox[#, {
      ShowAutoStyles -> False, LineBreakWithin -> False, FontWeight -> 
       "Light", FontFamily -> "Helvetica Neue", NumberMarks -> False, 
       SpanMaxSize -> 3, SpanMinSize -> 1., Editable -> False, Selectable -> 
       True, Background -> RGBColor[0.985, 0.98, 0.973], 
       LinebreakAdjustments -> {0.4, 5, 100, 0, 0.5}, LineIndent -> 0, 
       LineSpacing -> {1.1, 5}}], Deploy]& ),
   InterpretationFunction->(#2& )],
  False,
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sxsIDMap", "=", 
  RowBox[{"Association", "@", 
   RowBox[{"Thread", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
      "\"\<AS_001\>\"", ",", "\n", "\"\<AS_002\>\"", ",", "\n", 
       "\"\<AS_003\>\"", ",", "\n", "\"\<AS_004\>\"", ",", "\n", 
       "\"\<AS_006\>\"", ",", "\n", "\"\<AS_007\>\"", ",", "\n", 
       "\"\<AS_008\>\"", ",", "\n", "\"\<AS_010\>\"", ",", "\n", 
       "\"\<AS_011\>\"", ",", "\n", "\"\<eas_009\>\"", ",", "\n", 
       "\"\<eas_006\>\"", ",", "\n", "\"\<eas_008\>\"", ",", 
       "\[IndentingNewLine]", "\"\<d15.47_q8.0_sA_0_0_-0.900_sB_0_0_0\>\""}], 
      "}"}], "->", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\"\<SXS:BBH:0\>\"", "<>", 
        RowBox[{"ToString", "[", "i", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "610", ",", "622"}], "}"}]}], "]"}]}], 
    "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"AS_001\"\>", "\[Rule]", "\<\"SXS:BBH:0610\"\>"}], ",", 
   RowBox[{"\<\"AS_002\"\>", "\[Rule]", "\<\"SXS:BBH:0611\"\>"}], ",", 
   RowBox[{"\<\"AS_003\"\>", "\[Rule]", "\<\"SXS:BBH:0612\"\>"}], ",", 
   RowBox[{"\<\"AS_004\"\>", "\[Rule]", "\<\"SXS:BBH:0613\"\>"}], ",", 
   RowBox[{"\<\"AS_006\"\>", "\[Rule]", "\<\"SXS:BBH:0614\"\>"}], ",", 
   RowBox[{"\<\"AS_007\"\>", "\[Rule]", "\<\"SXS:BBH:0615\"\>"}], ",", 
   RowBox[{"\<\"AS_008\"\>", "\[Rule]", "\<\"SXS:BBH:0616\"\>"}], ",", 
   RowBox[{"\<\"AS_010\"\>", "\[Rule]", "\<\"SXS:BBH:0617\"\>"}], ",", 
   RowBox[{"\<\"AS_011\"\>", "\[Rule]", "\<\"SXS:BBH:0618\"\>"}], ",", 
   RowBox[{"\<\"eas_009\"\>", "\[Rule]", "\<\"SXS:BBH:0619\"\>"}], ",", 
   RowBox[{"\<\"eas_006\"\>", "\[Rule]", "\<\"SXS:BBH:0620\"\>"}], ",", 
   RowBox[{"\<\"eas_008\"\>", "\[Rule]", "\<\"SXS:BBH:0621\"\>"}], ",", 
   RowBox[{"\<\"d15.47_q8.0_sA_0_0_-0.900_sB_0_0_0\"\>", 
    "\[Rule]", "\<\"SXS:BBH:0622\"\>"}]}], 
  "\[RightAssociation]"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"idMap", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"sxsIDMap", ",", 
    RowBox[{"<|", 
     RowBox[{
      RowBox[{"\"\<cas_12e5\>\"", "\[Rule]", "\"\<ET:AEI:0001\>\""}], ",", 
      RowBox[{"\"\<ceas_7_e5\>\"", "\[Rule]", "\"\<ET:AEI:0002\>\""}], ",", 
      RowBox[{
       StyleBox["\"\<ceas_10_e0_12\>\"",
        FontColor->GrayLevel[0.4]], 
       StyleBox["\[Rule]",
        FontColor->GrayLevel[0.4]], "\"\<ET:AEI:0003\>\""}]}], "|>"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"AS_001\"\>", "\[Rule]", "\<\"SXS:BBH:0610\"\>"}], ",", 
   RowBox[{"\<\"AS_002\"\>", "\[Rule]", "\<\"SXS:BBH:0611\"\>"}], ",", 
   RowBox[{"\<\"AS_003\"\>", "\[Rule]", "\<\"SXS:BBH:0612\"\>"}], ",", 
   RowBox[{"\<\"AS_004\"\>", "\[Rule]", "\<\"SXS:BBH:0613\"\>"}], ",", 
   RowBox[{"\<\"AS_006\"\>", "\[Rule]", "\<\"SXS:BBH:0614\"\>"}], ",", 
   RowBox[{"\<\"AS_007\"\>", "\[Rule]", "\<\"SXS:BBH:0615\"\>"}], ",", 
   RowBox[{"\<\"AS_008\"\>", "\[Rule]", "\<\"SXS:BBH:0616\"\>"}], ",", 
   RowBox[{"\<\"AS_010\"\>", "\[Rule]", "\<\"SXS:BBH:0617\"\>"}], ",", 
   RowBox[{"\<\"AS_011\"\>", "\[Rule]", "\<\"SXS:BBH:0618\"\>"}], ",", 
   RowBox[{"\<\"eas_009\"\>", "\[Rule]", "\<\"SXS:BBH:0619\"\>"}], ",", 
   RowBox[{"\<\"eas_006\"\>", "\[Rule]", "\<\"SXS:BBH:0620\"\>"}], ",", 
   RowBox[{"\<\"eas_008\"\>", "\[Rule]", "\<\"SXS:BBH:0621\"\>"}], ",", 
   RowBox[{"\<\"d15.47_q8.0_sA_0_0_-0.900_sB_0_0_0\"\>", 
    "\[Rule]", "\<\"SXS:BBH:0622\"\>"}], ",", 
   RowBox[{"\<\"cas_12e5\"\>", "\[Rule]", "\<\"ET:AEI:0001\"\>"}], ",", 
   RowBox[{"\<\"ceas_7_e5\"\>", "\[Rule]", "\<\"ET:AEI:0002\"\>"}], ",", 
   RowBox[{"\<\"ceas_10_e0_12\"\>", "\[Rule]", "\<\"ET:AEI:0003\"\>"}]}], 
  "\[RightAssociation]"}]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"replaceIDs", "[", 
   RowBox[{"params_Dataset", ",", "idMap_Association"}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Join", "[", 
       RowBox[{"#", ",", 
        RowBox[{"<|", 
         RowBox[{"\"\<Id\>\"", "\[Rule]", 
          RowBox[{"Lookup", "[", 
           RowBox[{"idMap", ",", 
            RowBox[{"#", "[", "\"\<Id\>\"", "]"}], ",", 
            RowBox[{"#", "[", "\"\<Id\>\"", "]"}]}], "]"}]}], "|>"}]}], "]"}],
       ")"}], "&"}], ",", "params"}], "]"}]}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"params2", "=", 
  RowBox[{"replaceIDs", "[", 
   RowBox[{"params", ",", "idMap"}], "]"}]}]], "Input"],

Cell[BoxData[
 TagBox[
  TemplateBox[{GridBox[{{
       StyleBox["\"Id\"", 
        GrayLevel[0.3]], 
       StyleBox["\"MassRatio\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi1\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi2\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi1X\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi1Y\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi1Z\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi2X\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi2Y\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi2Z\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Eccentricity\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Freq\"", 
        GrayLevel[0.3]], 
       StyleBox["\"FreqZ\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Orbits\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Email\"", 
        GrayLevel[0.3]]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0610\"", Short[#, 5]& ], "SXS:BBH:0610"], 
       TagBox[
        InterpretationBox["\"1.2\"", 1.1999676243430435`, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4998\"", 0.49984061558543197`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4998\"", 0.4998220345542314, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.047\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.0471372863238418`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.388\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], -1.3879475111901667`*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4998\"", -0.499840615585421, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.085\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.0846010080772069`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-5.751\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -5.75137176118131*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4998\"", -0.4998220345542163, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0000736\"", 0.0000736, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-2.254\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], -2.25377675224*^-10, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.762\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], 1.76178532928*^-9, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01872\"", 0.0187224654741, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01872\"", 0.0187224654741, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"12.06\"", 12.0567052447, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0611\"", Short[#, 5]& ], "SXS:BBH:0611"], 
       TagBox[
        InterpretationBox["\"1.4\"", 1.399963338161081, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4999\"", 0.49987384989472566`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.5\"", 0.4999539443797525, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.788\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.7879482170843032`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.315\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.3154184432737256`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4999\"", -0.49987384989467637`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-7.452\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -7.451823020831044*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"6.607\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 6.607054074912853*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.5\"", 0.49995394437974255`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0005996\"", 0.0005996, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-5.079\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -5.07858182238*^-9, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"3.023\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], 3.02263593701*^-9, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02033\"", 0.0203268255876, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02033\"", 0.0203268255876, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"12.45\"", 12.4523821785, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0612\"", Short[#, 5]& ], "SXS:BBH:0612"], 
       TagBox[
        InterpretationBox["\"1.6\"", 1.6000876081919564`, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4998\"", 0.4997608460337543, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.5001\"", 0.5000716233159129, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.224\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.2238666911086096`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-4.114\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -4.114172466352408*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4998\"", 0.49976084603373766`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"4.546\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 4.546378075868714*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.625\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 1.624557006726995*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.5001\"", -0.5000716233159106, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0003657\"", 0.0003657, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-5.415\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -5.41514352827*^-9, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-4.986\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], -4.9856240666*^-10, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02156\"", 0.0215550351377, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02156\"", 0.0215550351377, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"12.8\"", 12.7985893636, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0613\"", Short[#, 5]& ], "SXS:BBH:0613"], 
       TagBox[
        InterpretationBox["\"1.8\"", 1.800039049095255, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.5001\"", 0.5001315688294328, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4999\"", 0.49992306899349204`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.028\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -2.028311406387404*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.179\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 2.1788691842011417`*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.5001\"", 0.5001315688293911, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.032\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.032424928741415*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"6.984\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 6.98372653190656*^-8, AutoDelete -> 
         True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4999\"", 0.4999230689934765, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0001798\"", 0.0001798, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-3.917\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -3.91722812558*^-9, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.801\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], -1.80052811516*^-10, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02383\"", 0.0238290230504, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02383\"", 0.0238290230504, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"13.1\"", 13.1005127992, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0614\"", Short[#, 5]& ], "SXS:BBH:0614"], 
       TagBox[
        InterpretationBox["\"2.\"", 2.000045590325653, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.75\"", 0.7499839449819741, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.5\"", 0.4999969445921182, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"3.532\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 3.5324033872257566`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.104\"", "\[Times]", 
           SuperscriptBox["10", "\"-6\""]}], -1.1035039583369853`*^-6, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.75\"", 0.749983944981079, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.055\"", "\[Times]", 
           SuperscriptBox["10", "\"-6\""]}], 1.0551644148482524`*^-6, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"5.954\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 5.954081579074589*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.5\"", -0.4999969445906503, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.000668\"", 0.000668, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"2.398\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], 2.39831165934*^-9, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-4.591\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], -4.59114695186*^-8, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02355\"", 0.0235482279887, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02355\"", 0.0235482279887, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"13.13\"", 13.1266197051, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0615\"", Short[#, 5]& ], "SXS:BBH:0615"], 
       TagBox[
        InterpretationBox["\"2.\"", 2.000079531347191, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.75\"", 0.7500381762051713, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.0001117\"", 0.00011174254979427894`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-9.791\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -9.790857847254358*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.017\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.0167610158350404`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.75\"", 0.7500381762045052, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-4.869\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -4.869371889907019*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.869\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.8689519203392514`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.0001117\"", -0.000111741332535853, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0007038\"", 0.0007038, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.038\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], -1.03767965129*^-8, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.324\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], 1.32369587814*^-8, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02401\"", 0.0240127463593, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02401\"", 0.0240127463593, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"13.25\"", 13.2518141221, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0616\"", Short[#, 5]& ], "SXS:BBH:0616"], 
       TagBox[
        InterpretationBox["\"2.\"", 2.000142659089033, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7499\"", 0.7498783781220244, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.5\"", 0.49998568169636726`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.385\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.3850824043033632`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"3.959\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 3.9592328185419986`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7499\"", 0.749878378121907, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.062\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.0621180832639727`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.066\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.0661860771218285`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.5\"", 0.4999856816963133, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0007984\"", 0.0007984, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-4.243\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -4.24319888572*^-9, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-3.49\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -3.4900423604*^-9, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02475\"", 0.024746578708, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02475\"", 0.024746578708, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"13.31\"", 13.314870844, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0617\"", Short[#, 5]& ], "SXS:BBH:0617"], 
       TagBox[
        InterpretationBox["\"2.\"", 1.9996041574494408`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.5\"", 0.49997569507932993`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7497\"", 0.7496865258856535, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.941\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.9405426188227337`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-7.19\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -7.190301628614637*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.5\"", 0.4999756950792871, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.453\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -1.4529120207417528`*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.165\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.1645196180365112`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7497\"", 0.7496865258856221, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0007781\"", 0.0007781, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-5.53\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -5.53021174461*^-9, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.624\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -1.62408519586*^-9, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02342\"", 0.023423323623, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02342\"", 0.023423323623, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"13.13\"", 13.1283201608, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0618\"", Short[#, 5]& ], "SXS:BBH:0618"], 
       TagBox[
        InterpretationBox["\"2.\"", 1.9997407194658947`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7999\"", 0.7999391669513207, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7998\"", 0.799758816285663, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"6.316\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 6.31552307704481*^-7, AutoDelete -> 
         True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-5.907\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -5.906619672476778*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7999\"", 0.7999391669508533, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.46\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.4595195340701479`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.421\"", "\[Times]", 
           SuperscriptBox["10", "\"-6\""]}], -1.420982074932195*^-6, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7998\"", 0.7997588162843874, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0005894\"", 0.0005894, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"7.008\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], 7.00771310548*^-9, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-3.314\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], -3.31372801357*^-8, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02578\"", 0.0257796933846, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02578\"", 0.0257796933846, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"13.41\"", 13.4139490358, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0620\"", Short[#, 5]& ], "SXS:BBH:0620"], 
       TagBox[
        InterpretationBox["\"4.999\"", 4.999031628635857, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7997\"", 0.7996585937184284, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.0001394\"", 0.00013935770559101538`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.859\"", "\[Times]", 
           SuperscriptBox["10", "\"-6\""]}], 1.8585364601443573`*^-6, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.57\"", "\[Times]", 
           SuperscriptBox["10", "\"-6\""]}], 1.5697141681709424`*^-6, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.7997\"", -0.7996585937147279, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-3.251\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -3.251261316496195*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.051\"", "\[Times]", 
           SuperscriptBox["10", "\"-6\""]}], -1.0509285011634633`*^-6, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.0001394\"", 0.00013935336361163328`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0001673\"", 0.0001673, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"3.09\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], 3.09046320972*^-8, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"2.013\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], 2.01314621553*^-8, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02551\"", 0.025514275412, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02551\"", 0.025514275412, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"8.124\"", 8.12358909123, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0621\"", Short[#, 5]& ], "SXS:BBH:0621"], 
       TagBox[
        InterpretationBox["\"6.998\"", 6.997614554198334, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8008\"", 0.8007906143391451, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.0002227\"", 0.00022272938740451533`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.256\"", "\[Times]", 
           SuperscriptBox["10", "\"-6\""]}], -1.2564697000213877`*^-6, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-9.497\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -9.497250862158678*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.8008\"", -0.8007906143375962, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.169\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.1690615440621563`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"3.094\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 3.0937904332949854`*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.0002227\"", -0.0002227293567021873, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00048\"", 0.00048, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-2.453\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], -2.45314009939*^-8, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.459\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], 1.45869308049*^-8, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02828\"", 0.0282813134291, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02828\"", 0.0282813134291, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"7.182\"", 7.18180247558, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0622\"", Short[#, 5]& ], "SXS:BBH:0622"], 
       TagBox[
        InterpretationBox["\"7.998\"", 7.997928758507935, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.9004\"", 0.9004072946932249, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.00002137\"", 0.000021366571319499632`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-3.767\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -3.7674249650122965`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-9.399\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -9.399423070479881*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.9004\"", -0.9004072946926555, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.499\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.4991492870263522`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-9.138\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -9.137939388035629*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.00002137\"", -0.000021365849977751654`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.001085\"", 0.0010853, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-7.789\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -7.78907593706*^-9, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.027\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], -1.02678578169*^-8, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01559\"", 0.0155903770863, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01559\"", 0.0155903770863, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"28.04\"", 28.0413606473, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0619\"", Short[#, 5]& ], "SXS:BBH:0619"], 
       TagBox[
        InterpretationBox[
        "\"1.999\"", 1.9992945305080008`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.9002\"", 0.9001753917696909, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8991\"", 0.8991202532820578, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.726\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.7264684661969205`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.013\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -2.0128817130986636`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.9002\"", 0.900175391769627, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.422\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.4217344102966584`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-3.739\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -3.739440951728028*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8991\"", 0.8991202532820458, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.000285\"", 0.000285, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"4.47\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], 4.46994630527*^-10, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-4.277\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], -4.27678919875*^-10, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.0252\"", 0.0252003676889, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.0252\"", 0.0252003676889, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"13.45\"", 13.4511673733, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"ET:AEI:0001\"", Short[#, 5]& ], "ET:AEI:0001"], 
       TagBox[
        InterpretationBox["\"4.997\"", 4.996841997427278, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8011\"", 0.8010735714088977, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.0004739\"", 0.00047387820458756125`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"4.73\"", "\[Times]", 
           SuperscriptBox["10", "\"-19\""]}], 4.729681568826438*^-19, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-3.912\"", "\[Times]", 
           SuperscriptBox["10", "\"-17\""]}], -3.9115628978287465`*^-17, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8011\"", 0.8010735714088977, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.469\"", "\[Times]", 
           SuperscriptBox["10", "\"-18\""]}], -2.4690383294106506`*^-18, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-7.77\"", "\[Times]", 
           SuperscriptBox["10", "\"-18\""]}], -7.770490346945248*^-18, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.0004739\"", -0.00047387820458756125`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.0009206\"", 0.0009206434648295597, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
           NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
           NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.03077\"", 0.030772303795250023`, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox[
        "\"0.03077\"", 0.030772303795250023`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"10.55\"", 10.549704409261482`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"Ian Hinder <ian.hinder@aei.mpg.de>\"", 
         GrayLevel[0.45]], "Ian Hinder <ian.hinder@aei.mpg.de>"]}, {
       InterpretationBox[
        TagBox["\"ET:AEI:0002\"", Short[#, 5]& ], "ET:AEI:0002"], 
       TagBox[
        InterpretationBox["\"6.996\"", 6.995547682545815, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8011\"", 0.8011031122195922, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.0006963\"", 0.0006962761416164234, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.916\"", "\[Times]", 
           SuperscriptBox["10", "\"-17\""]}], 1.91640363141717*^-17, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-5.051\"", "\[Times]", 
           SuperscriptBox["10", "\"-17\""]}], -5.0509498133280437`*^-17, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8011\"", 0.8011031122195922, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.74\"", "\[Times]", 
           SuperscriptBox["10", "\"-18\""]}], 2.7404318036252644`*^-18, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.807\"", "\[Times]", 
           SuperscriptBox["10", "\"-17\""]}], 1.8072780798085246`*^-17, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.0006963\"", -0.0006962761416164234, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.0006053\"", 0.0006053462465100601, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
           NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
           NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.03503\"", 0.035029988933795844`, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox[
        "\"0.03503\"", 0.035029988933795844`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"10.39\"", 10.388744159282648`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"Ian Hinder <ian.hinder@aei.mpg.de>\"", 
         GrayLevel[0.45]], "Ian Hinder <ian.hinder@aei.mpg.de>"]}, {
       InterpretationBox[
        TagBox["\"ET:AEI:0003\"", Short[#, 5]& ], "ET:AEI:0003"], 
       TagBox[
        InterpretationBox["\"7.992\"", 7.991669056609398, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8513\"", 0.8513199349335652, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8504\"", 0.8503593091581523, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.202\"", "\[Times]", 
           SuperscriptBox["10", "\"-17\""]}], 1.202024256466689*^-17, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.49\"", "\[Times]", 
           SuperscriptBox["10", "\"-17\""]}], -2.489595272331796*^-17, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8513\"", 0.8513199349335652, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.237\"", "\[Times]", 
           SuperscriptBox["10", "\"-17\""]}], -1.2371882500048196`*^-17, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.481\"", "\[Times]", 
           SuperscriptBox["10", "\"-17\""]}], -1.48098082074935*^-17, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8504\"", 0.8503593091581523, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.01193\"", 0.011934533552026642`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
           NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
           NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.04099\"", 0.04098821759787029, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox[
        "\"0.04099\"", 0.04098821759787029, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"7.406\"", 7.406334018144621, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"Ian Hinder <ian.hinder@aei.mpg.de>\"", 
         GrayLevel[0.45]], "Ian Hinder <ian.hinder@aei.mpg.de>"]}, {
       ItemBox[
        RowBox[{
          TagBox[
           TooltipBox["3 levels", 
            InterpretationBox[
             TagBox[
              TagBox[
               StyleBox[
                TagBox[
                 TooltipBox[
                  SubscriptBox[
                   RowBox[{"{", 
                    RowBox[{
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    RowBox[{"\[LeftAssociation]", 
                    RowBox[{
                    RowBox[{
                    StyleBox["Id", FontColor -> RGBColor[0.6, 0.4, 0.2], 
                    FontFamily -> "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Any", FontColor -> RGBColor[
                    Rational[2, 3], 0, 0], FontFamily -> "Monaco"], 
                    FrameStyle -> Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`AnyType", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[TypeSystem`AnyType], Editable -> True, 
                    AutoDelete -> True]], "Input", FontTracking -> "Plain"], 
                    TooltipDelay -> 0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[TypeSystem`AnyType, InputForm], "Input"]], 
                    Method -> "Preemptive", PassEventsDown -> True, 
                    PassEventsUp -> False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "MassRatio", FontColor -> RGBColor[0.6, 0.4, 0.2], 
                    FontFamily -> "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1X", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1Y", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1Z", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2X", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[",", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    RowBox[{
                    StyleBox[
                    "Chi2Y", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2Z", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Eccentricity", FontColor -> RGBColor[0.6, 0.4, 0.2], 
                    FontFamily -> "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Freq", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    SubscriptBox[
                    RowBox[{"{", 
                    RowBox[{
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], "}"}], 
                    StyleBox[
                    "3", FontFamily -> "Arial", FontWeight -> Normal]], 
                    FrameStyle -> Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Vector[TypeSystem`Atom[Real], 3]", 
                    ShowStringCharacters -> True, NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "FreqZ", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Orbits", FontColor -> RGBColor[0.6, 0.4, 0.2], 
                    FontFamily -> "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Email", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox[
                    SubscriptBox["Enum\[MediumSpace]", 
                    StyleBox[
                    "2", FontFamily -> "Arial", FontWeight -> Normal]], 
                    FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[TypeSystem`Enumeration[\"ian.hinder@aei.\
mpg.de\", \"Ian Hinder <ian.hinder@aei.mpg.de>\"]]", ShowStringCharacters -> 
                    True, NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[
                    TypeSystem`Enumeration[
                    "ian.hinder@aei.mpg.de", 
                    "Ian Hinder <ian.hinder@aei.mpg.de>"]]], Editable -> True,
                     AutoDelete -> True]], "Input", FontTracking -> "Plain"], 
                    TooltipDelay -> 0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[
                    TypeSystem`Enumeration[
                    "ian.hinder@aei.mpg.de", 
                    "Ian Hinder <ian.hinder@aei.mpg.de>"]], InputForm], 
                    "Input"]], Method -> "Preemptive", PassEventsDown -> True,
                     PassEventsUp -> False}]]}]}], "\[RightAssociation]"}], 
                    FrameStyle -> Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Struct[{\"Id\", \"MassRatio\", \"Chi1\", \
\"Chi2\", \"Chi1X\", \"Chi1Y\", \"Chi1Z\", \"Chi2X\", \"Chi2Y\", \"Chi2Z\", \
\"Eccentricity\", \"Freq\", \"FreqZ\", \"Orbits\", \"Email\"}, \
{TypeSystem`AnyType, TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Vector[TypeSystem`Atom[Real], 3], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], \
TypeSystem`Atom[TypeSystem`Enumeration[\"ian.hinder@aei.mpg.de\", \"Ian \
Hinder <ian.hinder@aei.mpg.de>\"]]}]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    
                    TypeSystem`Struct[{
                    "Id", "MassRatio", "Chi1", "Chi2", "Chi1X", "Chi1Y", 
                    "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", "Eccentricity", 
                    "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`AnyType, 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[
                    TypeSystem`Enumeration[
                    "ian.hinder@aei.mpg.de", 
                    "Ian Hinder <ian.hinder@aei.mpg.de>"]]}]], Editable -> 
                    True, AutoDelete -> True]], "Input", FontTracking -> 
                    "Plain"], TooltipDelay -> 0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    
                    TypeSystem`Struct[{
                    "Id", "MassRatio", "Chi1", "Chi2", "Chi1X", "Chi1Y", 
                    "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", "Eccentricity", 
                    "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`AnyType, 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[
                    TypeSystem`Enumeration[
                    "ian.hinder@aei.mpg.de", 
                    "Ian Hinder <ian.hinder@aei.mpg.de>"]]}], InputForm], 
                    "Input"]], Method -> "Preemptive", PassEventsDown -> True,
                     PassEventsUp -> False}]]}], "}"}], 
                   StyleBox[
                   "16", FontFamily -> "Arial", FontWeight -> Normal]], 
                  Cell[
                   BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Vector[TypeSystem`Struct[{\"Id\", \"MassRatio\
\", \"Chi1\", \"Chi2\", \"Chi1X\", \"Chi1Y\", \"Chi1Z\", \"Chi2X\", \
\"Chi2Y\", \"Chi2Z\", \"Eccentricity\", \"Freq\", \"FreqZ\", \"Orbits\", \
\"Email\"}, {TypeSystem`AnyType, TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Vector[TypeSystem`Atom[Real], 3], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], \
TypeSystem`Atom[TypeSystem`Enumeration[\"ian.hinder@aei.mpg.de\", \"Ian \
Hinder <ian.hinder@aei.mpg.de>\"]]}], 16]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Vector[
                    
                    TypeSystem`Struct[{
                    "Id", "MassRatio", "Chi1", "Chi2", "Chi1X", "Chi1Y", 
                    "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", "Eccentricity", 
                    "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`AnyType, 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[
                    TypeSystem`Enumeration[
                    "ian.hinder@aei.mpg.de", 
                    "Ian Hinder <ian.hinder@aei.mpg.de>"]]}], 16]], Editable -> 
                    True, AutoDelete -> True]], "Input", FontTracking -> 
                   "Plain"], TooltipDelay -> 0.25], 
                 EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Vector[
                    
                    TypeSystem`Struct[{
                    "Id", "MassRatio", "Chi1", "Chi2", "Chi1X", "Chi1Y", 
                    "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", "Eccentricity", 
                    "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`AnyType, 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[
                    TypeSystem`Enumeration[
                    "ian.hinder@aei.mpg.de", 
                    "Ian Hinder <ian.hinder@aei.mpg.de>"]]}], 16], InputForm],
                     "Input"]], Method -> "Preemptive", PassEventsDown -> 
                   True, PassEventsUp -> False}]], FontTracking -> 
                "Condensed", FontWeight -> "Bold", SpanMinSize -> 1.3, 
                SpanMaxSize -> 3.], Deploy, DefaultBaseStyle -> "Deploy"], 
              MouseAppearanceTag["LinkHand"]], 
             TypeSystem`Vector[
              
              TypeSystem`Struct[{
               "Id", "MassRatio", "Chi1", "Chi2", "Chi1X", "Chi1Y", "Chi1Z", 
                "Chi2X", "Chi2Y", "Chi2Z", "Eccentricity", "Freq", "FreqZ", 
                "Orbits", "Email"}, {TypeSystem`AnyType, 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Vector[
                 TypeSystem`Atom[Real], 3], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[
                 TypeSystem`Enumeration[
                 "ian.hinder@aei.mpg.de", 
                  "Ian Hinder <ian.hinder@aei.mpg.de>"]]}], 16]], 
            TooltipDelay -> 1.5], 
           EventHandlerTag[{"MouseClicked" :> Print[
               InputForm[
                TypeSystem`Vector[
                 
                 TypeSystem`Struct[{
                  "Id", "MassRatio", "Chi1", "Chi2", "Chi1X", "Chi1Y", 
                   "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", "Eccentricity", "Freq",
                    "FreqZ", "Orbits", "Email"}, {TypeSystem`AnyType, 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[
                    TypeSystem`Enumeration[
                    "ian.hinder@aei.mpg.de", 
                    "Ian Hinder <ian.hinder@aei.mpg.de>"]]}], 16]]]}]], 
          AdjustmentBox[" | ", BoxBaselineShift -> -0.3], 
          RowBox[{"16", "rows"}]}], 
        BaseStyle -> {
         FontFamily -> "Helvetica", FontSize -> 10, FontColor -> 
          GrayLevel[0.4], Editable -> False, Selectable -> False}, 
        ItemSize -> {Automatic, Automatic}, Alignment -> {Left, Center}, 
        Background -> RGBColor[0.92, 0.92, 0.9]], "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]"}}, 
     GridBoxFrame -> {"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}}, 
     FrameStyle -> RGBColor[0, 0, 0, 0.4], GridBoxDividers -> {"Columns" -> {
         RGBColor[0, 0, 0, 0.4], {
          RGBColor[0, 0, 0, 0.09]}, 
         RGBColor[0, 0, 0, 0.4]}, "Rows" -> {
         RGBColor[0, 0, 0, 0.4], 
         RGBColor[0, 0, 0, 0.3], {
          RGBColor[0, 0, 0, 0.08]}, 
         RGBColor[0, 0, 0, 0.4]}}, RowSpacings -> {1.5, 1.2}, 
     GridBoxBackground -> {"Columns" -> {}, "Rows" -> {
         RGBColor[0.92, 0.92, 0.9]}}, 
     GridBoxAlignment -> {"Columns" -> {{Left}}}, ColumnSpacings -> 2.5, 
     GridFrameMargins -> {{2, 3}, {1, 3}}, 
     GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
      RowMinHeight -> 1.3],"Dataset[{__Association}]"},
   "Dataset",
   DisplayFunction->(TagBox[
     StyleBox[#, {
      ShowAutoStyles -> False, LineBreakWithin -> False, FontWeight -> 
       "Light", FontFamily -> "Helvetica Neue", NumberMarks -> False, 
       SpanMaxSize -> 3, SpanMinSize -> 1., Editable -> False, Selectable -> 
       True, Background -> RGBColor[0.985, 0.98, 0.973], 
       LinebreakAdjustments -> {0.4, 5, 100, 0, 0.5}, LineIndent -> 0, 
       LineSpacing -> {1.1, 5}}], Deploy]& ),
   InterpretationFunction->(#2& )],
  False,
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"params3", "=", 
   RowBox[{"SortBy", "[", 
    RowBox[{"params2", ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", "\"\<MassRatio\>\"", "]"}], ",", 
        RowBox[{"#", "[", "\"\<Chi1Z\>\"", "]"}], ",", 
        RowBox[{"#", "[", "\"\<Chi2Z\>\"", "]"}]}], "}"}], "&"}]}], "]"}]}], 
  "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"params3", "=", 
  RowBox[{"Sort", "[", "params2", "]"}]}]], "Input"],

Cell[BoxData[
 TagBox[
  TemplateBox[{GridBox[{{
       StyleBox["\"Id\"", 
        GrayLevel[0.3]], 
       StyleBox["\"MassRatio\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi1\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi2\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi1X\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi1Y\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi1Z\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi2X\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi2Y\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi2Z\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Eccentricity\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Freq\"", 
        GrayLevel[0.3]], 
       StyleBox["\"FreqZ\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Orbits\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Email\"", 
        GrayLevel[0.3]]}, {
       InterpretationBox[
        TagBox["\"ET:AEI:0001\"", Short[#, 5]& ], "ET:AEI:0001"], 
       TagBox[
        InterpretationBox["\"4.997\"", 4.996841997427278, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8011\"", 0.8010735714088977, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.0004739\"", 0.00047387820458756125`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"4.73\"", "\[Times]", 
           SuperscriptBox["10", "\"-19\""]}], 4.729681568826438*^-19, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-3.912\"", "\[Times]", 
           SuperscriptBox["10", "\"-17\""]}], -3.9115628978287465`*^-17, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8011\"", 0.8010735714088977, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.469\"", "\[Times]", 
           SuperscriptBox["10", "\"-18\""]}], -2.4690383294106506`*^-18, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-7.77\"", "\[Times]", 
           SuperscriptBox["10", "\"-18\""]}], -7.770490346945248*^-18, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.0004739\"", -0.00047387820458756125`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.0009206\"", 0.0009206434648295597, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
           NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
           NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.03077\"", 0.030772303795250023`, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox[
        "\"0.03077\"", 0.030772303795250023`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"10.55\"", 10.549704409261482`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"Ian Hinder <ian.hinder@aei.mpg.de>\"", 
         GrayLevel[0.45]], "Ian Hinder <ian.hinder@aei.mpg.de>"]}, {
       InterpretationBox[
        TagBox["\"ET:AEI:0002\"", Short[#, 5]& ], "ET:AEI:0002"], 
       TagBox[
        InterpretationBox["\"6.996\"", 6.995547682545815, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8011\"", 0.8011031122195922, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.0006963\"", 0.0006962761416164234, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.916\"", "\[Times]", 
           SuperscriptBox["10", "\"-17\""]}], 1.91640363141717*^-17, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-5.051\"", "\[Times]", 
           SuperscriptBox["10", "\"-17\""]}], -5.0509498133280437`*^-17, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8011\"", 0.8011031122195922, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.74\"", "\[Times]", 
           SuperscriptBox["10", "\"-18\""]}], 2.7404318036252644`*^-18, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.807\"", "\[Times]", 
           SuperscriptBox["10", "\"-17\""]}], 1.8072780798085246`*^-17, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.0006963\"", -0.0006962761416164234, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.0006053\"", 0.0006053462465100601, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
           NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
           NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.03503\"", 0.035029988933795844`, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox[
        "\"0.03503\"", 0.035029988933795844`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"10.39\"", 10.388744159282648`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"Ian Hinder <ian.hinder@aei.mpg.de>\"", 
         GrayLevel[0.45]], "Ian Hinder <ian.hinder@aei.mpg.de>"]}, {
       InterpretationBox[
        TagBox["\"ET:AEI:0003\"", Short[#, 5]& ], "ET:AEI:0003"], 
       TagBox[
        InterpretationBox["\"7.992\"", 7.991669056609398, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8513\"", 0.8513199349335652, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8504\"", 0.8503593091581523, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.202\"", "\[Times]", 
           SuperscriptBox["10", "\"-17\""]}], 1.202024256466689*^-17, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.49\"", "\[Times]", 
           SuperscriptBox["10", "\"-17\""]}], -2.489595272331796*^-17, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8513\"", 0.8513199349335652, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.237\"", "\[Times]", 
           SuperscriptBox["10", "\"-17\""]}], -1.2371882500048196`*^-17, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.481\"", "\[Times]", 
           SuperscriptBox["10", "\"-17\""]}], -1.48098082074935*^-17, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8504\"", 0.8503593091581523, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.01193\"", 0.011934533552026642`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
           NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
           NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.04099\"", 0.04098821759787029, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox[
        "\"0.04099\"", 0.04098821759787029, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"7.406\"", 7.406334018144621, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"Ian Hinder <ian.hinder@aei.mpg.de>\"", 
         GrayLevel[0.45]], "Ian Hinder <ian.hinder@aei.mpg.de>"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0610\"", Short[#, 5]& ], "SXS:BBH:0610"], 
       TagBox[
        InterpretationBox["\"1.2\"", 1.1999676243430435`, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4998\"", 0.49984061558543197`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4998\"", 0.4998220345542314, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.047\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.0471372863238418`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.388\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], -1.3879475111901667`*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4998\"", -0.499840615585421, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.085\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.0846010080772069`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-5.751\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -5.75137176118131*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4998\"", -0.4998220345542163, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0000736\"", 0.0000736, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-2.254\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], -2.25377675224*^-10, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.762\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], 1.76178532928*^-9, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01872\"", 0.0187224654741, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01872\"", 0.0187224654741, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"12.06\"", 12.0567052447, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0611\"", Short[#, 5]& ], "SXS:BBH:0611"], 
       TagBox[
        InterpretationBox["\"1.4\"", 1.399963338161081, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4999\"", 0.49987384989472566`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.5\"", 0.4999539443797525, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.788\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.7879482170843032`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.315\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.3154184432737256`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4999\"", -0.49987384989467637`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-7.452\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -7.451823020831044*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"6.607\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 6.607054074912853*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.5\"", 0.49995394437974255`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0005996\"", 0.0005996, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-5.079\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -5.07858182238*^-9, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"3.023\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], 3.02263593701*^-9, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02033\"", 0.0203268255876, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02033\"", 0.0203268255876, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"12.45\"", 12.4523821785, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0612\"", Short[#, 5]& ], "SXS:BBH:0612"], 
       TagBox[
        InterpretationBox["\"1.6\"", 1.6000876081919564`, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4998\"", 0.4997608460337543, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.5001\"", 0.5000716233159129, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.224\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.2238666911086096`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-4.114\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -4.114172466352408*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4998\"", 0.49976084603373766`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"4.546\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 4.546378075868714*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.625\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 1.624557006726995*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.5001\"", -0.5000716233159106, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0003657\"", 0.0003657, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-5.415\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -5.41514352827*^-9, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-4.986\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], -4.9856240666*^-10, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02156\"", 0.0215550351377, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02156\"", 0.0215550351377, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"12.8\"", 12.7985893636, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0613\"", Short[#, 5]& ], "SXS:BBH:0613"], 
       TagBox[
        InterpretationBox["\"1.8\"", 1.800039049095255, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.5001\"", 0.5001315688294328, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4999\"", 0.49992306899349204`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.028\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -2.028311406387404*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.179\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 2.1788691842011417`*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.5001\"", 0.5001315688293911, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.032\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.032424928741415*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"6.984\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 6.98372653190656*^-8, AutoDelete -> 
         True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4999\"", 0.4999230689934765, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0001798\"", 0.0001798, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-3.917\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -3.91722812558*^-9, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.801\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], -1.80052811516*^-10, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02383\"", 0.0238290230504, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02383\"", 0.0238290230504, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"13.1\"", 13.1005127992, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0614\"", Short[#, 5]& ], "SXS:BBH:0614"], 
       TagBox[
        InterpretationBox["\"2.\"", 2.000045590325653, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.75\"", 0.7499839449819741, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.5\"", 0.4999969445921182, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"3.532\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 3.5324033872257566`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.104\"", "\[Times]", 
           SuperscriptBox["10", "\"-6\""]}], -1.1035039583369853`*^-6, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.75\"", 0.749983944981079, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.055\"", "\[Times]", 
           SuperscriptBox["10", "\"-6\""]}], 1.0551644148482524`*^-6, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"5.954\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 5.954081579074589*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.5\"", -0.4999969445906503, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.000668\"", 0.000668, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"2.398\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], 2.39831165934*^-9, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-4.591\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], -4.59114695186*^-8, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02355\"", 0.0235482279887, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02355\"", 0.0235482279887, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"13.13\"", 13.1266197051, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0615\"", Short[#, 5]& ], "SXS:BBH:0615"], 
       TagBox[
        InterpretationBox["\"2.\"", 2.000079531347191, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.75\"", 0.7500381762051713, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.0001117\"", 0.00011174254979427894`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-9.791\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -9.790857847254358*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.017\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.0167610158350404`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.75\"", 0.7500381762045052, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-4.869\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -4.869371889907019*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.869\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.8689519203392514`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.0001117\"", -0.000111741332535853, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0007038\"", 0.0007038, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.038\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], -1.03767965129*^-8, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.324\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], 1.32369587814*^-8, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02401\"", 0.0240127463593, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02401\"", 0.0240127463593, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"13.25\"", 13.2518141221, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0616\"", Short[#, 5]& ], "SXS:BBH:0616"], 
       TagBox[
        InterpretationBox["\"2.\"", 2.000142659089033, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7499\"", 0.7498783781220244, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.5\"", 0.49998568169636726`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.385\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.3850824043033632`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"3.959\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 3.9592328185419986`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7499\"", 0.749878378121907, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.062\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.0621180832639727`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.066\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.0661860771218285`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.5\"", 0.4999856816963133, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0007984\"", 0.0007984, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-4.243\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -4.24319888572*^-9, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-3.49\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -3.4900423604*^-9, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02475\"", 0.024746578708, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02475\"", 0.024746578708, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"13.31\"", 13.314870844, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0617\"", Short[#, 5]& ], "SXS:BBH:0617"], 
       TagBox[
        InterpretationBox["\"2.\"", 1.9996041574494408`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.5\"", 0.49997569507932993`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7497\"", 0.7496865258856535, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.941\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.9405426188227337`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-7.19\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -7.190301628614637*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.5\"", 0.4999756950792871, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.453\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -1.4529120207417528`*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.165\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.1645196180365112`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7497\"", 0.7496865258856221, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0007781\"", 0.0007781, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-5.53\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -5.53021174461*^-9, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.624\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -1.62408519586*^-9, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02342\"", 0.023423323623, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02342\"", 0.023423323623, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"13.13\"", 13.1283201608, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0618\"", Short[#, 5]& ], "SXS:BBH:0618"], 
       TagBox[
        InterpretationBox["\"2.\"", 1.9997407194658947`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7999\"", 0.7999391669513207, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7998\"", 0.799758816285663, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"6.316\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 6.31552307704481*^-7, AutoDelete -> 
         True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-5.907\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -5.906619672476778*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7999\"", 0.7999391669508533, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.46\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.4595195340701479`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.421\"", "\[Times]", 
           SuperscriptBox["10", "\"-6\""]}], -1.420982074932195*^-6, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7998\"", 0.7997588162843874, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0005894\"", 0.0005894, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"7.008\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], 7.00771310548*^-9, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-3.314\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], -3.31372801357*^-8, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02578\"", 0.0257796933846, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02578\"", 0.0257796933846, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"13.41\"", 13.4139490358, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0619\"", Short[#, 5]& ], "SXS:BBH:0619"], 
       TagBox[
        InterpretationBox[
        "\"1.999\"", 1.9992945305080008`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.9002\"", 0.9001753917696909, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8991\"", 0.8991202532820578, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.726\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.7264684661969205`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.013\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -2.0128817130986636`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.9002\"", 0.900175391769627, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.422\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.4217344102966584`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-3.739\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -3.739440951728028*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8991\"", 0.8991202532820458, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.000285\"", 0.000285, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"4.47\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], 4.46994630527*^-10, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-4.277\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], -4.27678919875*^-10, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.0252\"", 0.0252003676889, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.0252\"", 0.0252003676889, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"13.45\"", 13.4511673733, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0620\"", Short[#, 5]& ], "SXS:BBH:0620"], 
       TagBox[
        InterpretationBox["\"4.999\"", 4.999031628635857, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7997\"", 0.7996585937184284, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.0001394\"", 0.00013935770559101538`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.859\"", "\[Times]", 
           SuperscriptBox["10", "\"-6\""]}], 1.8585364601443573`*^-6, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.57\"", "\[Times]", 
           SuperscriptBox["10", "\"-6\""]}], 1.5697141681709424`*^-6, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.7997\"", -0.7996585937147279, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-3.251\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -3.251261316496195*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.051\"", "\[Times]", 
           SuperscriptBox["10", "\"-6\""]}], -1.0509285011634633`*^-6, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.0001394\"", 0.00013935336361163328`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0001673\"", 0.0001673, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"3.09\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], 3.09046320972*^-8, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"2.013\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], 2.01314621553*^-8, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02551\"", 0.025514275412, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02551\"", 0.025514275412, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"8.124\"", 8.12358909123, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0621\"", Short[#, 5]& ], "SXS:BBH:0621"], 
       TagBox[
        InterpretationBox["\"6.998\"", 6.997614554198334, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8008\"", 0.8007906143391451, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.0002227\"", 0.00022272938740451533`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.256\"", "\[Times]", 
           SuperscriptBox["10", "\"-6\""]}], -1.2564697000213877`*^-6, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-9.497\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -9.497250862158678*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.8008\"", -0.8007906143375962, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.169\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.1690615440621563`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"3.094\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 3.0937904332949854`*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.0002227\"", -0.0002227293567021873, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00048\"", 0.00048, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-2.453\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], -2.45314009939*^-8, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.459\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], 1.45869308049*^-8, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02828\"", 0.0282813134291, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02828\"", 0.0282813134291, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"7.182\"", 7.18180247558, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0622\"", Short[#, 5]& ], "SXS:BBH:0622"], 
       TagBox[
        InterpretationBox["\"7.998\"", 7.997928758507935, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.9004\"", 0.9004072946932249, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.00002137\"", 0.000021366571319499632`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-3.767\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -3.7674249650122965`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-9.399\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -9.399423070479881*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.9004\"", -0.9004072946926555, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.499\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.4991492870263522`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-9.138\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -9.137939388035629*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.00002137\"", -0.000021365849977751654`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.001085\"", 0.0010853, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-7.789\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -7.78907593706*^-9, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.027\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], -1.02678578169*^-8, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01559\"", 0.0155903770863, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01559\"", 0.0155903770863, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"28.04\"", 28.0413606473, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       ItemBox[
        RowBox[{
          TagBox[
           TooltipBox["3 levels", 
            InterpretationBox[
             TagBox[
              TagBox[
               StyleBox[
                TagBox[
                 TooltipBox[
                  SubscriptBox[
                   RowBox[{"{", 
                    RowBox[{
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    RowBox[{"\[LeftAssociation]", 
                    RowBox[{
                    RowBox[{
                    StyleBox[
                    "Id", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox["\[Rule]", FontColor -> GrayLevel[0.65], 
                    FontWeight -> "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Any", FontColor -> RGBColor[
                    Rational[2, 3], 0, 0], FontFamily -> "Monaco"], 
                    FrameStyle -> Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`AnyType", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[TypeSystem`AnyType], Editable -> True, 
                    AutoDelete -> True]], "Input", FontTracking -> "Plain"], 
                    TooltipDelay -> 0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[TypeSystem`AnyType, InputForm], "Input"]], 
                    Method -> "Preemptive", PassEventsDown -> True, 
                    PassEventsUp -> False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "MassRatio", FontColor -> RGBColor[0.6, 0.4, 0.2], 
                    FontFamily -> "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1X", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox["\[Rule]", FontColor -> GrayLevel[0.65], 
                    FontWeight -> "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1Y", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1Z", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2X", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2Y", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2Z", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Eccentricity", FontColor -> RGBColor[0.6, 0.4, 0.2], 
                    FontFamily -> "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Freq", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    SubscriptBox[
                    RowBox[{"{", 
                    RowBox[{
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], "}"}], 
                    StyleBox[
                    "3", FontFamily -> "Arial", FontWeight -> Normal]], 
                    FrameStyle -> Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Vector[TypeSystem`Atom[Real], 3]", 
                    ShowStringCharacters -> True, NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "FreqZ", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Orbits", FontColor -> RGBColor[0.6, 0.4, 0.2], 
                    FontFamily -> "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Email", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox[
                    SubscriptBox["Enum\[MediumSpace]", 
                    StyleBox[
                    "2", FontFamily -> "Arial", FontWeight -> Normal]], 
                    FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[TypeSystem`Enumeration[\"ian.hinder@aei.\
mpg.de\", \"Ian Hinder <ian.hinder@aei.mpg.de>\"]]", ShowStringCharacters -> 
                    True, NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[
                    TypeSystem`Enumeration[
                    "ian.hinder@aei.mpg.de", 
                    "Ian Hinder <ian.hinder@aei.mpg.de>"]]], Editable -> True,
                     AutoDelete -> True]], "Input", FontTracking -> "Plain"], 
                    TooltipDelay -> 0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[
                    TypeSystem`Enumeration[
                    "ian.hinder@aei.mpg.de", 
                    "Ian Hinder <ian.hinder@aei.mpg.de>"]], InputForm], 
                    "Input"]], Method -> "Preemptive", PassEventsDown -> True,
                     PassEventsUp -> False}]]}]}], "\[RightAssociation]"}], 
                    FrameStyle -> Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Struct[{\"Id\", \"MassRatio\", \"Chi1\", \
\"Chi2\", \"Chi1X\", \"Chi1Y\", \"Chi1Z\", \"Chi2X\", \"Chi2Y\", \"Chi2Z\", \
\"Eccentricity\", \"Freq\", \"FreqZ\", \"Orbits\", \"Email\"}, \
{TypeSystem`AnyType, TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Vector[TypeSystem`Atom[Real], 3], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], \
TypeSystem`Atom[TypeSystem`Enumeration[\"ian.hinder@aei.mpg.de\", \"Ian \
Hinder <ian.hinder@aei.mpg.de>\"]]}]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    
                    TypeSystem`Struct[{
                    "Id", "MassRatio", "Chi1", "Chi2", "Chi1X", "Chi1Y", 
                    "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", "Eccentricity", 
                    "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`AnyType, 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[
                    TypeSystem`Enumeration[
                    "ian.hinder@aei.mpg.de", 
                    "Ian Hinder <ian.hinder@aei.mpg.de>"]]}]], Editable -> 
                    True, AutoDelete -> True]], "Input", FontTracking -> 
                    "Plain"], TooltipDelay -> 0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    
                    TypeSystem`Struct[{
                    "Id", "MassRatio", "Chi1", "Chi2", "Chi1X", "Chi1Y", 
                    "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", "Eccentricity", 
                    "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`AnyType, 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[
                    TypeSystem`Enumeration[
                    "ian.hinder@aei.mpg.de", 
                    "Ian Hinder <ian.hinder@aei.mpg.de>"]]}], InputForm], 
                    "Input"]], Method -> "Preemptive", PassEventsDown -> True,
                     PassEventsUp -> False}]]}], "}"}], 
                   StyleBox[
                   "16", FontFamily -> "Arial", FontWeight -> Normal]], 
                  Cell[
                   BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Vector[TypeSystem`Struct[{\"Id\", \"MassRatio\
\", \"Chi1\", \"Chi2\", \"Chi1X\", \"Chi1Y\", \"Chi1Z\", \"Chi2X\", \
\"Chi2Y\", \"Chi2Z\", \"Eccentricity\", \"Freq\", \"FreqZ\", \"Orbits\", \
\"Email\"}, {TypeSystem`AnyType, TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Vector[TypeSystem`Atom[Real], 3], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], \
TypeSystem`Atom[TypeSystem`Enumeration[\"ian.hinder@aei.mpg.de\", \"Ian \
Hinder <ian.hinder@aei.mpg.de>\"]]}], 16]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Vector[
                    
                    TypeSystem`Struct[{
                    "Id", "MassRatio", "Chi1", "Chi2", "Chi1X", "Chi1Y", 
                    "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", "Eccentricity", 
                    "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`AnyType, 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[
                    TypeSystem`Enumeration[
                    "ian.hinder@aei.mpg.de", 
                    "Ian Hinder <ian.hinder@aei.mpg.de>"]]}], 16]], Editable -> 
                    True, AutoDelete -> True]], "Input", FontTracking -> 
                   "Plain"], TooltipDelay -> 0.25], 
                 EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Vector[
                    
                    TypeSystem`Struct[{
                    "Id", "MassRatio", "Chi1", "Chi2", "Chi1X", "Chi1Y", 
                    "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", "Eccentricity", 
                    "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`AnyType, 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[
                    TypeSystem`Enumeration[
                    "ian.hinder@aei.mpg.de", 
                    "Ian Hinder <ian.hinder@aei.mpg.de>"]]}], 16], InputForm],
                     "Input"]], Method -> "Preemptive", PassEventsDown -> 
                   True, PassEventsUp -> False}]], FontTracking -> 
                "Condensed", FontWeight -> "Bold", SpanMinSize -> 1.3, 
                SpanMaxSize -> 3.], Deploy, DefaultBaseStyle -> "Deploy"], 
              MouseAppearanceTag["LinkHand"]], 
             TypeSystem`Vector[
              
              TypeSystem`Struct[{
               "Id", "MassRatio", "Chi1", "Chi2", "Chi1X", "Chi1Y", "Chi1Z", 
                "Chi2X", "Chi2Y", "Chi2Z", "Eccentricity", "Freq", "FreqZ", 
                "Orbits", "Email"}, {TypeSystem`AnyType, 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Vector[
                 TypeSystem`Atom[Real], 3], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[
                 TypeSystem`Enumeration[
                 "ian.hinder@aei.mpg.de", 
                  "Ian Hinder <ian.hinder@aei.mpg.de>"]]}], 16]], 
            TooltipDelay -> 1.5], 
           EventHandlerTag[{"MouseClicked" :> Print[
               InputForm[
                TypeSystem`Vector[
                 
                 TypeSystem`Struct[{
                  "Id", "MassRatio", "Chi1", "Chi2", "Chi1X", "Chi1Y", 
                   "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", "Eccentricity", "Freq",
                    "FreqZ", "Orbits", "Email"}, {TypeSystem`AnyType, 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[
                    TypeSystem`Enumeration[
                    "ian.hinder@aei.mpg.de", 
                    "Ian Hinder <ian.hinder@aei.mpg.de>"]]}], 16]]]}]], 
          AdjustmentBox[" | ", BoxBaselineShift -> -0.3], 
          RowBox[{"16", "rows"}]}], 
        BaseStyle -> {
         FontFamily -> "Helvetica", FontSize -> 10, FontColor -> 
          GrayLevel[0.4], Editable -> False, Selectable -> False}, 
        ItemSize -> {Automatic, Automatic}, Alignment -> {Left, Center}, 
        Background -> RGBColor[0.92, 0.92, 0.9]], "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]"}}, 
     GridBoxFrame -> {"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}}, 
     FrameStyle -> RGBColor[0, 0, 0, 0.4], GridBoxDividers -> {"Columns" -> {
         RGBColor[0, 0, 0, 0.4], {
          RGBColor[0, 0, 0, 0.09]}, 
         RGBColor[0, 0, 0, 0.4]}, "Rows" -> {
         RGBColor[0, 0, 0, 0.4], 
         RGBColor[0, 0, 0, 0.3], {
          RGBColor[0, 0, 0, 0.08]}, 
         RGBColor[0, 0, 0, 0.4]}}, RowSpacings -> {1.5, 1.2}, 
     GridBoxBackground -> {"Columns" -> {}, "Rows" -> {
         RGBColor[0.92, 0.92, 0.9]}}, 
     GridBoxAlignment -> {"Columns" -> {{Left}}}, ColumnSpacings -> 2.5, 
     GridFrameMargins -> {{2, 3}, {1, 3}}, 
     GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
      RowMinHeight -> 1.3],"Dataset[{__Association}]"},
   "Dataset",
   DisplayFunction->(TagBox[
     StyleBox[#, {
      ShowAutoStyles -> False, LineBreakWithin -> False, FontWeight -> 
       "Light", FontFamily -> "Helvetica Neue", NumberMarks -> False, 
       SpanMaxSize -> 3, SpanMinSize -> 1., Editable -> False, Selectable -> 
       True, Background -> RGBColor[0.985, 0.98, 0.973], 
       LinebreakAdjustments -> {0.4, 5, 100, 0, 0.5}, LineIndent -> 0, 
       LineSpacing -> {1.1, 5}}], Deploy]& ),
   InterpretationFunction->(#2& )],
  False,
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Sort", "[", 
   RowBox[{"params3", ",", 
    RowBox[{
     RowBox[{"!", 
      RowBox[{"OrderedQ", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"StringSplit", "[", 
           RowBox[{
            RowBox[{"#1", "[", "\"\<Id\>\"", "]"}], ",", "\"\<:\>\""}], "]"}],
           "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"StringSplit", "[", 
           RowBox[{
            RowBox[{"#2", "[", "\"\<Id\>\"", "]"}], ",", "\"\<:\>\""}], "]"}],
           "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}]}], "&"}]}], "]"}], 
  "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sepPos", "=", 
  RowBox[{"Length", "[", 
   RowBox[{"Select", "[", 
    RowBox[{"params3", ",", 
     RowBox[{
      RowBox[{"StringMatchQ", "[", 
       RowBox[{
        RowBox[{"#", "[", "\"\<Id\>\"", "]"}], ",", 
        RowBox[{"StartOfString", "~~", "\"\<SXS:\>\"", "~~", "__"}]}], "]"}], 
      "&"}]}], "]"}], "]"}]}]], "Input"],

Cell[BoxData["13"], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"params4", "=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"Select", "[", 
     RowBox[{"params3", ",", 
      RowBox[{
       RowBox[{"StringMatchQ", "[", 
        RowBox[{
         RowBox[{"#", "[", "\"\<Id\>\"", "]"}], ",", 
         RowBox[{"StartOfString", "~~", "\"\<SXS:\>\"", "~~", "__"}]}], "]"}],
        "&"}]}], "]"}], ",", 
    RowBox[{"Select", "[", 
     RowBox[{"params3", ",", 
      RowBox[{
       RowBox[{"StringMatchQ", "[", 
        RowBox[{
         RowBox[{"#", "[", "\"\<Id\>\"", "]"}], ",", 
         RowBox[{"StartOfString", "~~", "\"\<ET:\>\"", "~~", "__"}]}], "]"}], 
       "&"}]}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 TagBox[
  TemplateBox[{GridBox[{{
       StyleBox["\"Id\"", 
        GrayLevel[0.3]], 
       StyleBox["\"MassRatio\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi1\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi2\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi1X\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi1Y\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi1Z\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi2X\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi2Y\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Chi2Z\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Eccentricity\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Freq\"", 
        GrayLevel[0.3]], 
       StyleBox["\"FreqZ\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Orbits\"", 
        GrayLevel[0.3]], 
       StyleBox["\"Email\"", 
        GrayLevel[0.3]]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0610\"", Short[#, 5]& ], "SXS:BBH:0610"], 
       TagBox[
        InterpretationBox["\"1.2\"", 1.1999676243430435`, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4998\"", 0.49984061558543197`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4998\"", 0.4998220345542314, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.047\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.0471372863238418`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.388\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], -1.3879475111901667`*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4998\"", -0.499840615585421, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.085\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.0846010080772069`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-5.751\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -5.75137176118131*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4998\"", -0.4998220345542163, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0000736\"", 0.0000736, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-2.254\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], -2.25377675224*^-10, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.762\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], 1.76178532928*^-9, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01872\"", 0.0187224654741, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01872\"", 0.0187224654741, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"12.06\"", 12.0567052447, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0611\"", Short[#, 5]& ], "SXS:BBH:0611"], 
       TagBox[
        InterpretationBox["\"1.4\"", 1.399963338161081, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4999\"", 0.49987384989472566`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.5\"", 0.4999539443797525, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.788\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.7879482170843032`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.315\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.3154184432737256`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.4999\"", -0.49987384989467637`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-7.452\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -7.451823020831044*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"6.607\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 6.607054074912853*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.5\"", 0.49995394437974255`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0005996\"", 0.0005996, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-5.079\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -5.07858182238*^-9, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"3.023\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], 3.02263593701*^-9, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02033\"", 0.0203268255876, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02033\"", 0.0203268255876, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"12.45\"", 12.4523821785, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0612\"", Short[#, 5]& ], "SXS:BBH:0612"], 
       TagBox[
        InterpretationBox["\"1.6\"", 1.6000876081919564`, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4998\"", 0.4997608460337543, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.5001\"", 0.5000716233159129, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.224\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.2238666911086096`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-4.114\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -4.114172466352408*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4998\"", 0.49976084603373766`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"4.546\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 4.546378075868714*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.625\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 1.624557006726995*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.5001\"", -0.5000716233159106, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0003657\"", 0.0003657, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-5.415\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -5.41514352827*^-9, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-4.986\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], -4.9856240666*^-10, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02156\"", 0.0215550351377, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02156\"", 0.0215550351377, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"12.8\"", 12.7985893636, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0613\"", Short[#, 5]& ], "SXS:BBH:0613"], 
       TagBox[
        InterpretationBox["\"1.8\"", 1.800039049095255, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.5001\"", 0.5001315688294328, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4999\"", 0.49992306899349204`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.028\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -2.028311406387404*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.179\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 2.1788691842011417`*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.5001\"", 0.5001315688293911, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.032\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.032424928741415*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"6.984\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 6.98372653190656*^-8, AutoDelete -> 
         True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.4999\"", 0.4999230689934765, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0001798\"", 0.0001798, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-3.917\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -3.91722812558*^-9, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.801\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], -1.80052811516*^-10, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02383\"", 0.0238290230504, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02383\"", 0.0238290230504, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"13.1\"", 13.1005127992, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0614\"", Short[#, 5]& ], "SXS:BBH:0614"], 
       TagBox[
        InterpretationBox["\"2.\"", 2.000045590325653, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.75\"", 0.7499839449819741, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.5\"", 0.4999969445921182, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"3.532\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 3.5324033872257566`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.104\"", "\[Times]", 
           SuperscriptBox["10", "\"-6\""]}], -1.1035039583369853`*^-6, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.75\"", 0.749983944981079, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.055\"", "\[Times]", 
           SuperscriptBox["10", "\"-6\""]}], 1.0551644148482524`*^-6, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"5.954\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 5.954081579074589*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.5\"", -0.4999969445906503, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.000668\"", 0.000668, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"2.398\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], 2.39831165934*^-9, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-4.591\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], -4.59114695186*^-8, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02355\"", 0.0235482279887, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02355\"", 0.0235482279887, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"13.13\"", 13.1266197051, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0615\"", Short[#, 5]& ], "SXS:BBH:0615"], 
       TagBox[
        InterpretationBox["\"2.\"", 2.000079531347191, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.75\"", 0.7500381762051713, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.0001117\"", 0.00011174254979427894`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-9.791\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -9.790857847254358*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.017\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.0167610158350404`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.75\"", 0.7500381762045052, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-4.869\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -4.869371889907019*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.869\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.8689519203392514`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.0001117\"", -0.000111741332535853, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0007038\"", 0.0007038, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.038\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], -1.03767965129*^-8, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.324\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], 1.32369587814*^-8, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02401\"", 0.0240127463593, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02401\"", 0.0240127463593, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"13.25\"", 13.2518141221, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0616\"", Short[#, 5]& ], "SXS:BBH:0616"], 
       TagBox[
        InterpretationBox["\"2.\"", 2.000142659089033, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7499\"", 0.7498783781220244, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.5\"", 0.49998568169636726`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.385\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.3850824043033632`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"3.959\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 3.9592328185419986`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7499\"", 0.749878378121907, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.062\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.0621180832639727`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.066\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.0661860771218285`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.5\"", 0.4999856816963133, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0007984\"", 0.0007984, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-4.243\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -4.24319888572*^-9, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-3.49\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -3.4900423604*^-9, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02475\"", 0.024746578708, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02475\"", 0.024746578708, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"13.31\"", 13.314870844, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0617\"", Short[#, 5]& ], "SXS:BBH:0617"], 
       TagBox[
        InterpretationBox["\"2.\"", 1.9996041574494408`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.5\"", 0.49997569507932993`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7497\"", 0.7496865258856535, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.941\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.9405426188227337`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-7.19\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -7.190301628614637*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.5\"", 0.4999756950792871, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.453\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -1.4529120207417528`*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.165\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.1645196180365112`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7497\"", 0.7496865258856221, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0007781\"", 0.0007781, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-5.53\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -5.53021174461*^-9, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.624\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -1.62408519586*^-9, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02342\"", 0.023423323623, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02342\"", 0.023423323623, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"13.13\"", 13.1283201608, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0618\"", Short[#, 5]& ], "SXS:BBH:0618"], 
       TagBox[
        InterpretationBox["\"2.\"", 1.9997407194658947`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7999\"", 0.7999391669513207, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7998\"", 0.799758816285663, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"6.316\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 6.31552307704481*^-7, AutoDelete -> 
         True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-5.907\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -5.906619672476778*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7999\"", 0.7999391669508533, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.46\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.4595195340701479`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.421\"", "\[Times]", 
           SuperscriptBox["10", "\"-6\""]}], -1.420982074932195*^-6, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7998\"", 0.7997588162843874, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0005894\"", 0.0005894, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"7.008\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], 7.00771310548*^-9, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-3.314\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], -3.31372801357*^-8, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02578\"", 0.0257796933846, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02578\"", 0.0257796933846, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"13.41\"", 13.4139490358, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0619\"", Short[#, 5]& ], "SXS:BBH:0619"], 
       TagBox[
        InterpretationBox[
        "\"1.999\"", 1.9992945305080008`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.9002\"", 0.9001753917696909, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8991\"", 0.8991202532820578, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.726\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 2.7264684661969205`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.013\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -2.0128817130986636`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.9002\"", 0.900175391769627, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.422\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.4217344102966584`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-3.739\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -3.739440951728028*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8991\"", 0.8991202532820458, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.000285\"", 0.000285, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"4.47\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], 4.46994630527*^-10, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-4.277\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], -4.27678919875*^-10, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.0252\"", 0.0252003676889, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.0252\"", 0.0252003676889, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"13.45\"", 13.4511673733, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0620\"", Short[#, 5]& ], "SXS:BBH:0620"], 
       TagBox[
        InterpretationBox["\"4.999\"", 4.999031628635857, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.7997\"", 0.7996585937184284, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.0001394\"", 0.00013935770559101538`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.859\"", "\[Times]", 
           SuperscriptBox["10", "\"-6\""]}], 1.8585364601443573`*^-6, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.57\"", "\[Times]", 
           SuperscriptBox["10", "\"-6\""]}], 1.5697141681709424`*^-6, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.7997\"", -0.7996585937147279, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-3.251\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -3.251261316496195*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.051\"", "\[Times]", 
           SuperscriptBox["10", "\"-6\""]}], -1.0509285011634633`*^-6, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.0001394\"", 0.00013935336361163328`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.0001673\"", 0.0001673, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"3.09\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], 3.09046320972*^-8, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"2.013\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], 2.01314621553*^-8, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02551\"", 0.025514275412, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02551\"", 0.025514275412, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"8.124\"", 8.12358909123, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0621\"", Short[#, 5]& ], "SXS:BBH:0621"], 
       TagBox[
        InterpretationBox["\"6.998\"", 6.997614554198334, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8008\"", 0.8007906143391451, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.0002227\"", 0.00022272938740451533`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.256\"", "\[Times]", 
           SuperscriptBox["10", "\"-6\""]}], -1.2564697000213877`*^-6, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-9.497\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -9.497250862158678*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.8008\"", -0.8007906143375962, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.169\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -1.1690615440621563`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"3.094\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 3.0937904332949854`*^-9, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.0002227\"", -0.0002227293567021873, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.00048\"", 0.00048, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-2.453\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], -2.45314009939*^-8, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"1.459\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], 1.45869308049*^-8, AutoDelete -> 
            True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.02828\"", 0.0282813134291, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.02828\"", 0.0282813134291, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"7.182\"", 7.18180247558, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"SXS:BBH:0622\"", Short[#, 5]& ], "SXS:BBH:0622"], 
       TagBox[
        InterpretationBox["\"7.998\"", 7.997928758507935, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.9004\"", 0.9004072946932249, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.00002137\"", 0.000021366571319499632`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-3.767\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -3.7674249650122965`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-9.399\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], -9.399423070479881*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.9004\"", -0.9004072946926555, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.499\"", "\[Times]", 
           SuperscriptBox["10", "\"-7\""]}], 1.4991492870263522`*^-7, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-9.138\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], -9.137939388035629*^-8, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.00002137\"", -0.000021365849977751654`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"0.001085\"", 0.0010853, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-7.789\"", "\[Times]", 
              SuperscriptBox["10", "\"-9\""]}], -7.78907593706*^-9, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
            RowBox[{"\"-1.027\"", "\[Times]", 
              SuperscriptBox["10", "\"-8\""]}], -1.02678578169*^-8, 
            AutoDelete -> True], NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.01559\"", 0.0155903770863, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox["\"0.01559\"", 0.0155903770863, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"28.04\"", 28.0413606473, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"ian.hinder@aei.mpg.de\"", 
         GrayLevel[0.45]], "ian.hinder@aei.mpg.de"]}, {
       InterpretationBox[
        TagBox["\"ET:AEI:0001\"", Short[#, 5]& ], "ET:AEI:0001"], 
       TagBox[
        InterpretationBox["\"4.997\"", 4.996841997427278, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8011\"", 0.8010735714088977, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.0004739\"", 0.00047387820458756125`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"4.73\"", "\[Times]", 
           SuperscriptBox["10", "\"-19\""]}], 4.729681568826438*^-19, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-3.912\"", "\[Times]", 
           SuperscriptBox["10", "\"-17\""]}], -3.9115628978287465`*^-17, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8011\"", 0.8010735714088977, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.469\"", "\[Times]", 
           SuperscriptBox["10", "\"-18\""]}], -2.4690383294106506`*^-18, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-7.77\"", "\[Times]", 
           SuperscriptBox["10", "\"-18\""]}], -7.770490346945248*^-18, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.0004739\"", -0.00047387820458756125`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.0009206\"", 0.0009206434648295597, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
           NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
           NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.03077\"", 0.030772303795250023`, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox[
        "\"0.03077\"", 0.030772303795250023`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"10.55\"", 10.549704409261482`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"Ian Hinder <ian.hinder@aei.mpg.de>\"", 
         GrayLevel[0.45]], "Ian Hinder <ian.hinder@aei.mpg.de>"]}, {
       InterpretationBox[
        TagBox["\"ET:AEI:0002\"", Short[#, 5]& ], "ET:AEI:0002"], 
       TagBox[
        InterpretationBox["\"6.996\"", 6.995547682545815, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8011\"", 0.8011031122195922, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.0006963\"", 0.0006962761416164234, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.916\"", "\[Times]", 
           SuperscriptBox["10", "\"-17\""]}], 1.91640363141717*^-17, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-5.051\"", "\[Times]", 
           SuperscriptBox["10", "\"-17\""]}], -5.0509498133280437`*^-17, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8011\"", 0.8011031122195922, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.74\"", "\[Times]", 
           SuperscriptBox["10", "\"-18\""]}], 2.7404318036252644`*^-18, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.807\"", "\[Times]", 
           SuperscriptBox["10", "\"-17\""]}], 1.8072780798085246`*^-17, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"-0.0006963\"", -0.0006962761416164234, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.0006053\"", 0.0006053462465100601, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
           NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
           NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.03503\"", 0.035029988933795844`, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox[
        "\"0.03503\"", 0.035029988933795844`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"10.39\"", 10.388744159282648`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"Ian Hinder <ian.hinder@aei.mpg.de>\"", 
         GrayLevel[0.45]], "Ian Hinder <ian.hinder@aei.mpg.de>"]}, {
       InterpretationBox[
        TagBox["\"ET:AEI:0003\"", Short[#, 5]& ], "ET:AEI:0003"], 
       TagBox[
        InterpretationBox["\"7.992\"", 7.991669056609398, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8513\"", 0.8513199349335652, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8504\"", 0.8503593091581523, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.202\"", "\[Times]", 
           SuperscriptBox["10", "\"-17\""]}], 1.202024256466689*^-17, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-2.49\"", "\[Times]", 
           SuperscriptBox["10", "\"-17\""]}], -2.489595272331796*^-17, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8513\"", 0.8513199349335652, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.237\"", "\[Times]", 
           SuperscriptBox["10", "\"-17\""]}], -1.2371882500048196`*^-17, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
         RowBox[{"\"-1.481\"", "\[Times]", 
           SuperscriptBox["10", "\"-17\""]}], -1.48098082074935*^-17, 
         AutoDelete -> True], NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.8504\"", 0.8503593091581523, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox[
        "\"0.01193\"", 0.011934533552026642`, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       StyleBox[
        RowBox[{"{", "\[ThinSpace]", 
          TagBox[
           InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
           NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox["\"0.\"", 0., AutoDelete -> True], 
           NumberForm[#, 4]& ], ",", 
          TagBox[
           InterpretationBox[
           "\"0.04099\"", 0.04098821759787029, AutoDelete -> True], 
           NumberForm[#, 4]& ], "\[ThinSpace]", "}"}], LineBreakWithin -> 
        Automatic], 
       TagBox[
        InterpretationBox[
        "\"0.04099\"", 0.04098821759787029, AutoDelete -> True], 
        NumberForm[#, 4]& ], 
       TagBox[
        InterpretationBox["\"7.406\"", 7.406334018144621, AutoDelete -> True],
         NumberForm[#, 4]& ], 
       InterpretationBox[
        StyleBox["\"Ian Hinder <ian.hinder@aei.mpg.de>\"", 
         GrayLevel[0.45]], "Ian Hinder <ian.hinder@aei.mpg.de>"]}, {
       ItemBox[
        RowBox[{
          TagBox[
           TooltipBox["3 levels", 
            InterpretationBox[
             TagBox[
              TagBox[
               StyleBox[
                TagBox[
                 TooltipBox[
                  RowBox[{"{", 
                    RowBox[{
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    RowBox[{"\[LeftAssociation]", 
                    RowBox[{
                    RowBox[{
                    StyleBox[
                    "Id", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Any", FontColor -> RGBColor[
                    Rational[2, 3], 0, 0], FontFamily -> "Monaco"], 
                    FrameStyle -> Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`AnyType", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[TypeSystem`AnyType], Editable -> True, 
                    AutoDelete -> True]], "Input", FontTracking -> "Plain"], 
                    TooltipDelay -> 0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[TypeSystem`AnyType, InputForm], "Input"]], 
                    Method -> "Preemptive", PassEventsDown -> True, 
                    PassEventsUp -> False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "MassRatio", FontColor -> RGBColor[0.6, 0.4, 0.2], 
                    FontFamily -> "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[",", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    RowBox[{
                    StyleBox[
                    "Chi1", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1X", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1Y", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi1Z", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2X", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2Y", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Chi2Z", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Eccentricity", FontColor -> RGBColor[0.6, 0.4, 0.2], 
                    FontFamily -> "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Freq", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    SubscriptBox[
                    RowBox[{"{", 
                    RowBox[{
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], "}"}], 
                    StyleBox[
                    "3", FontFamily -> "Arial", FontWeight -> Normal]], 
                    FrameStyle -> Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Vector[TypeSystem`Atom[Real], 3]", 
                    ShowStringCharacters -> True, NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "FreqZ", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Orbits", FontColor -> RGBColor[0.6, 0.4, 0.2], 
                    FontFamily -> "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox["Real", FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[Real]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[Real]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                    0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[Real], InputForm], "Input"]], Method -> 
                    "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                    False}]]}], 
                    StyleBox[
                    ",", FontColor -> GrayLevel[0.65], FontWeight -> "Thin"], 
                    
                    RowBox[{
                    StyleBox[
                    "Email", FontColor -> RGBColor[0.6, 0.4, 0.2], FontFamily -> 
                    "Verdana", FontWeight -> Normal], 
                    StyleBox[
                    "\[Rule]", FontColor -> GrayLevel[0.65], FontWeight -> 
                    "Thin"], 
                    TagBox[
                    TooltipBox[
                    FrameBox[
                    StyleBox[
                    SubscriptBox["Enum\[MediumSpace]", 
                    StyleBox[
                    "2", FontFamily -> "Arial", FontWeight -> Normal]], 
                    FontColor -> RGBColor[0, 
                    Rational[2, 3], 0], FontFamily -> "Monaco"], FrameStyle -> 
                    Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Atom[TypeSystem`Enumeration[\"ian.hinder@aei.\
mpg.de\", \"Ian Hinder <ian.hinder@aei.mpg.de>\"]]", ShowStringCharacters -> 
                    True, NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Atom[
                    TypeSystem`Enumeration[
                    "ian.hinder@aei.mpg.de", 
                    "Ian Hinder <ian.hinder@aei.mpg.de>"]]], Editable -> True,
                     AutoDelete -> True]], "Input", FontTracking -> "Plain"], 
                    TooltipDelay -> 0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Atom[
                    TypeSystem`Enumeration[
                    "ian.hinder@aei.mpg.de", 
                    "Ian Hinder <ian.hinder@aei.mpg.de>"]], InputForm], 
                    "Input"]], Method -> "Preemptive", PassEventsDown -> True,
                     PassEventsUp -> False}]]}]}], "\[RightAssociation]"}], 
                    FrameStyle -> Dynamic[
                    If[
                    CurrentValue["MouseOver"], 
                    GrayLevel[0.9], None]], BaselinePosition -> Baseline, 
                    FrameMargins -> {{0, 0}, {2, 2}}, ContentPadding -> 
                    False], 
                    Cell[
                    BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Struct[{\"Id\", \"MassRatio\", \"Chi1\", \
\"Chi2\", \"Chi1X\", \"Chi1Y\", \"Chi1Z\", \"Chi2X\", \"Chi2Y\", \"Chi2Z\", \
\"Eccentricity\", \"Freq\", \"FreqZ\", \"Orbits\", \"Email\"}, \
{TypeSystem`AnyType, TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Vector[TypeSystem`Atom[Real], 3], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], \
TypeSystem`Atom[TypeSystem`Enumeration[\"ian.hinder@aei.mpg.de\", \"Ian \
Hinder <ian.hinder@aei.mpg.de>\"]]}]", ShowStringCharacters -> True, 
                    NumberMarks -> True], 
                    InputForm[
                    
                    TypeSystem`Struct[{
                    "Id", "MassRatio", "Chi1", "Chi2", "Chi1X", "Chi1Y", 
                    "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", "Eccentricity", 
                    "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`AnyType, 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[
                    TypeSystem`Enumeration[
                    "ian.hinder@aei.mpg.de", 
                    "Ian Hinder <ian.hinder@aei.mpg.de>"]]}]], Editable -> 
                    True, AutoDelete -> True]], "Input", FontTracking -> 
                    "Plain"], TooltipDelay -> 0.25], 
                    EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Struct[{
                    "Id", "MassRatio", "Chi1", "Chi2", "Chi1X", "Chi1Y", 
                    "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", "Eccentricity", 
                    "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`AnyType, 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[
                    TypeSystem`Enumeration[
                    "ian.hinder@aei.mpg.de", 
                    "Ian Hinder <ian.hinder@aei.mpg.de>"]]}], InputForm], 
                    "Input"]], Method -> "Preemptive", PassEventsDown -> True,
                     PassEventsUp -> False}]]}], "}"}], 
                  Cell[
                   BoxData[
                    InterpretationBox[
                    StyleBox[
                    "TypeSystem`Vector[TypeSystem`Struct[{\"Id\", \"MassRatio\
\", \"Chi1\", \"Chi2\", \"Chi1X\", \"Chi1Y\", \"Chi1Z\", \"Chi2X\", \
\"Chi2Y\", \"Chi2Z\", \"Eccentricity\", \"Freq\", \"FreqZ\", \"Orbits\", \
\"Email\"}, {TypeSystem`AnyType, TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[Real], \
TypeSystem`Vector[TypeSystem`Atom[Real], 3], TypeSystem`Atom[Real], \
TypeSystem`Atom[Real], \
TypeSystem`Atom[TypeSystem`Enumeration[\"ian.hinder@aei.mpg.de\", \"Ian \
Hinder <ian.hinder@aei.mpg.de>\"]]}], TypeSystem`AnyLength]", 
                    ShowStringCharacters -> True, NumberMarks -> True], 
                    InputForm[
                    TypeSystem`Vector[
                    
                    TypeSystem`Struct[{
                    "Id", "MassRatio", "Chi1", "Chi2", "Chi1X", "Chi1Y", 
                    "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", "Eccentricity", 
                    "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`AnyType, 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[
                    TypeSystem`Enumeration[
                    "ian.hinder@aei.mpg.de", 
                    "Ian Hinder <ian.hinder@aei.mpg.de>"]]}], 
                    TypeSystem`AnyLength]], Editable -> True, AutoDelete -> 
                    True]], "Input", FontTracking -> "Plain"], TooltipDelay -> 
                  0.25], 
                 EventHandlerTag[{"MouseClicked" :> CellPrint[
                    Cell[
                    ToString[
                    TypeSystem`Vector[
                    
                    TypeSystem`Struct[{
                    "Id", "MassRatio", "Chi1", "Chi2", "Chi1X", "Chi1Y", 
                    "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", "Eccentricity", 
                    "Freq", "FreqZ", "Orbits", "Email"}, {
                    TypeSystem`AnyType, 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[
                    TypeSystem`Enumeration[
                    "ian.hinder@aei.mpg.de", 
                    "Ian Hinder <ian.hinder@aei.mpg.de>"]]}], 
                    TypeSystem`AnyLength], InputForm], "Input"]], Method -> 
                   "Preemptive", PassEventsDown -> True, PassEventsUp -> 
                   False}]], FontTracking -> "Condensed", FontWeight -> 
                "Bold", SpanMinSize -> 1.3, SpanMaxSize -> 3.], Deploy, 
               DefaultBaseStyle -> "Deploy"], 
              MouseAppearanceTag["LinkHand"]], 
             TypeSystem`Vector[
              
              TypeSystem`Struct[{
               "Id", "MassRatio", "Chi1", "Chi2", "Chi1X", "Chi1Y", "Chi1Z", 
                "Chi2X", "Chi2Y", "Chi2Z", "Eccentricity", "Freq", "FreqZ", 
                "Orbits", "Email"}, {TypeSystem`AnyType, 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Vector[
                 TypeSystem`Atom[Real], 3], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[Real], 
                TypeSystem`Atom[
                 TypeSystem`Enumeration[
                 "ian.hinder@aei.mpg.de", 
                  "Ian Hinder <ian.hinder@aei.mpg.de>"]]}], 
              TypeSystem`AnyLength]], TooltipDelay -> 1.5], 
           EventHandlerTag[{"MouseClicked" :> Print[
               InputForm[
                TypeSystem`Vector[
                 
                 TypeSystem`Struct[{
                  "Id", "MassRatio", "Chi1", "Chi2", "Chi1X", "Chi1Y", 
                   "Chi1Z", "Chi2X", "Chi2Y", "Chi2Z", "Eccentricity", "Freq",
                    "FreqZ", "Orbits", "Email"}, {TypeSystem`AnyType, 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Vector[
                    TypeSystem`Atom[Real], 3], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[Real], 
                   TypeSystem`Atom[
                    TypeSystem`Enumeration[
                    "ian.hinder@aei.mpg.de", 
                    "Ian Hinder <ian.hinder@aei.mpg.de>"]]}], 
                 TypeSystem`AnyLength]]]}]], 
          AdjustmentBox[" | ", BoxBaselineShift -> -0.3], 
          RowBox[{"16", "rows"}]}], 
        BaseStyle -> {
         FontFamily -> "Helvetica", FontSize -> 10, FontColor -> 
          GrayLevel[0.4], Editable -> False, Selectable -> False}, 
        ItemSize -> {Automatic, Automatic}, Alignment -> {Left, Center}, 
        Background -> RGBColor[0.92, 0.92, 0.9]], "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
       "\[SpanFromLeft]"}}, 
     GridBoxFrame -> {"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}}, 
     FrameStyle -> RGBColor[0, 0, 0, 0.4], GridBoxDividers -> {"Columns" -> {
         RGBColor[0, 0, 0, 0.4], {
          RGBColor[0, 0, 0, 0.09]}, 
         RGBColor[0, 0, 0, 0.4]}, "Rows" -> {
         RGBColor[0, 0, 0, 0.4], 
         RGBColor[0, 0, 0, 0.3], {
          RGBColor[0, 0, 0, 0.08]}, 
         RGBColor[0, 0, 0, 0.4]}}, RowSpacings -> {1.5, 1.2}, 
     GridBoxBackground -> {"Columns" -> {}, "Rows" -> {
         RGBColor[0.92, 0.92, 0.9]}}, 
     GridBoxAlignment -> {"Columns" -> {{Left}}}, ColumnSpacings -> 2.5, 
     GridFrameMargins -> {{2, 3}, {1, 3}}, 
     GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
      RowMinHeight -> 1.3],"Dataset[{__Association}]"},
   "Dataset",
   DisplayFunction->(TagBox[
     StyleBox[#, {
      ShowAutoStyles -> False, LineBreakWithin -> False, FontWeight -> 
       "Light", FontFamily -> "Helvetica Neue", NumberMarks -> False, 
       SpanMaxSize -> 3, SpanMinSize -> 1., Editable -> False, Selectable -> 
       True, Background -> RGBColor[0.985, 0.98, 0.973], 
       LinebreakAdjustments -> {0.4, 5, 100, 0, 0.5}, LineIndent -> 0, 
       LineSpacing -> {1.1, 5}}], Deploy]& ),
   InterpretationFunction->(#2& )],
  False,
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tab", "=", 
  RowBox[{
   RowBox[{"latexTable", "[", 
    RowBox[{"params4", ",", "\[IndentingNewLine]", 
     RowBox[{"Fields", "->", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Id\>\"", ",", "\"\<MassRatio\>\"", ",", "\"\<Chi1Z\>\"", ",", 
        "\"\<Chi2Z\>\"", ",", "\"\<Eccentricity\>\"", ",", "\"\<FreqZ\>\"", 
        ",", "\"\<Orbits\>\""}], "}"}]}], ",", 
     RowBox[{"FieldFormats", "\[Rule]", 
      RowBox[{"<|", 
       RowBox[{
        RowBox[{"\"\<MassRatio\>\"", "\[Rule]", "\"\<$q$\>\""}], ",", 
        RowBox[{"\"\<Chi1Z\>\"", "\[Rule]", "\"\<$\\\\chi_1$\>\""}], ",", 
        RowBox[{"\"\<Chi2Z\>\"", "\[Rule]", "\"\<$\\\\chi_2$\>\""}], ",", 
        RowBox[{"\"\<Eccentricity\>\"", "\[Rule]", "\"\<$e$\>\""}], ",", 
        RowBox[{"\"\<FreqZ\>\"", "\[Rule]", "\"\<$M\\\\omega$\>\""}], ",", 
        RowBox[{
        "\"\<Orbits\>\"", "\[Rule]", "\"\<$N_\\\\mathrm{orb}$\>\""}]}], 
       "|>"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"DataFormats", "\[Rule]", 
      RowBox[{"<|", 
       RowBox[{
        RowBox[{"\"\<Orbits\>\"", "\[Rule]", 
         RowBox[{"Composition", "[", 
          RowBox[{"inDollars", ",", "oneDP"}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"\"\<Eccentricity\>\"", "->", "formatEcc"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"\"\<MassRatio\>\"", "\[Rule]", 
         RowBox[{"Composition", "[", 
          RowBox[{"inDollars", ",", "oneDP"}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"\"\<Chi1Z\>\"", "\[Rule]", 
         RowBox[{"Composition", "[", 
          RowBox[{"inDollars", ",", "twoDP"}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"\"\<Chi2Z\>\"", "\[Rule]", 
         RowBox[{"Composition", "[", 
          RowBox[{"inDollars", ",", "twoDP"}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"\"\<FreqZ\>\"", "->", 
         RowBox[{"Composition", "[", 
          RowBox[{"inDollars", ",", "fiveDP"}], "]"}]}]}], "|>"}]}], ",", 
     RowBox[{"Separator", "\[Rule]", "sepPos"}]}], "]"}], "[", 
   "\"\<Complete\>\"", "]"}]}]], "Input"],

Cell[BoxData["\<\"\\\\begin{tabular}{lllllll}\\nId & $q$ & $\\\\chi_1$ & \
$\\\\chi_2$ & $e$ & $M\\\\omega$ & \
$N_\\\\mathrm{orb}$\\\\\\\\\\n\\\\hline\\nSXS:BBH:0610 & $1.2$ & $-0.50$ & \
$-0.50$ & $7.4\\\\times 10^{-5}$ & $0.01872$ & $12.1$ \\\\\\\\\\nSXS:BBH:0611 \
& $1.4$ & $-0.50$ & $+0.50$ & $6.0\\\\times 10^{-4}$ & $0.02033$ & $12.5$ \
\\\\\\\\\\nSXS:BBH:0612 & $1.6$ & $+0.50$ & $-0.50$ & $3.7\\\\times 10^{-4}$ \
& $0.02156$ & $12.8$ \\\\\\\\\\nSXS:BBH:0613 & $1.8$ & $+0.50$ & $+0.50$ & \
$1.8\\\\times 10^{-4}$ & $0.02383$ & $13.1$ \\\\\\\\\\nSXS:BBH:0614 & $2.0$ & \
$+0.75$ & $-0.50$ & $6.7\\\\times 10^{-4}$ & $0.02355$ & $13.1$ \
\\\\\\\\\\nSXS:BBH:0615 & $2.0$ & $+0.75$ & $+0.00$ & $7.0\\\\times 10^{-4}$ \
& $0.02401$ & $13.3$ \\\\\\\\\\nSXS:BBH:0616 & $2.0$ & $+0.75$ & $+0.50$ & \
$8.0\\\\times 10^{-4}$ & $0.02475$ & $13.3$ \\\\\\\\\\nSXS:BBH:0617 & $2.0$ & \
$+0.50$ & $+0.75$ & $7.8\\\\times 10^{-4}$ & $0.02342$ & $13.1$ \
\\\\\\\\\\nSXS:BBH:0618 & $2.0$ & $+0.80$ & $+0.80$ & $5.9\\\\times 10^{-4}$ \
& $0.02578$ & $13.4$ \\\\\\\\\\nSXS:BBH:0619 & $2.0$ & $+0.90$ & $+0.90$ & \
$2.9\\\\times 10^{-4}$ & $0.02520$ & $13.5$ \\\\\\\\\\nSXS:BBH:0620 & $5.0$ & \
$-0.80$ & $+0.00$ & $1.7\\\\times 10^{-4}$ & $0.02551$ & $8.1$ \
\\\\\\\\\\nSXS:BBH:0621 & $7.0$ & $-0.80$ & $+0.00$ & $4.8\\\\times 10^{-4}$ \
& $0.02828$ & $7.2$ \\\\\\\\\\nSXS:BBH:0622 & $8.0$ & $-0.90$ & $+0.00$ & \
$1.1\\\\times 10^{-3}$ & $0.01559$ & $28.0$ \
\\\\\\\\\\n\\\\hline\\nET:AEI:0001 & $5.0$ & $+0.80$ & $+0.00$ & \
$9.2\\\\times 10^{-4}$ & $0.03077$ & $10.5$ \\\\\\\\\\nET:AEI:0002 & $7.0$ & \
$+0.80$ & $+0.00$ & $6.1\\\\times 10^{-4}$ & $0.03503$ & $10.4$ \
\\\\\\\\\\nET:AEI:0003 & $8.0$ & $+0.85$ & $+0.85$ & $1.2\\\\times 10^{-2}$ & \
$0.04099$ & $7.4$ \\\\\\\\\\n\\\\end{tabular}\\n\"\>"], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<nrsims.tex\>\""}], 
   ",", "tab", ",", "\"\<String\>\""}], "]"}]], "Input"],

Cell[BoxData["\<\"/Users/ian/Projects/SEOBNRv4/paper/tables/nrsims.tex\"\>"], \
"Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1221, 756},
WindowMargins->{{Automatic, 1}, {Automatic, 0}},
TrackCellChangeTimes->False,
FrontEndVersion->"10.4 for Mac OS X x86 (32-bit, 64-bit Kernel) (April 11, \
2016)",
StyleDefinitions->"Default.nb"
]


